Fine Difference Structure and Prime-Power Depth of Bent Partitions

A $p$-ary bent partition of $\mathbb{F}_p^n$ is a partition into $K$ nonempty cells such that every balanced assignment of its cells to $\mathbb{F}_p$ produces a bent function. It was asked whether every possible depth $K$ is a power of $p$; for general $p$, previous affirmative results required regularity or cell-symmetry hypotheses. We prove the stronger unconditional statement that, for every nonzero $h$, exactly $p^n/K$ points remain in the same fine cell under translation by $h$. Thus the fine cells form a partitioned difference family and the fine label map is zero-difference balanced. Consequently $K\mid p^n$, so $K=p^t$; nonempty cells further give $1\le t<n$. In even dimension, the classical cell-size theorem yields $K\mid p^{n/2}$. Together with the known odd-dimensional ternary three-fibre parameter restriction, this gives the global bound $t\le\lfloor n/2\rfloor$. The proof is an exact finite average over balanced coarsenings. The main counting identity and selected consequences are formalized and kernel-checked in Lean 4.

==> anc/MANIFEST.sha256 <==
070ee05a82d53c83644d5b0ee62079c39ba2d2df2fcabdd44dbddb7748c72b30  anc/formalization/BentPartitionDepth.lean
51d64352de263e4c08f9feb50cc97b6a767fb4c58b398b49b1c189de781a6db8  anc/formalization/BentPartitionDepthTheorem.lean
cb96130473318355334ae3502ad01217a1bcdc476c1eba848556c290171c0c35  anc/formalization/BentPartitionPaper.lean
118a204e73bccdae1a8538e4cf37f24a990989c13464e5e69af9186fc8b55641  anc/formalization/CellSizeMoments.lean
4d2e3315bdfa118a7f594c01d5ba0dd47589bb9d25a6ddb55f75844b132069e7  anc/formalization/CellSizeMomentsAxiomAudit.lean
83a54ab90940638c8d96fd6c55a27d71cdf02575fdec50135d27fa5517b56468  anc/formalization/CoreAxiomAudit.lean
5281e2dd5eecb1f70aa7b076b2e23a14bd4c0d32e307fb62f868ad6b5ef4ccc0  anc/formalization/Depth6Five.lean
3603bd121907055ef5e2566450e60f7072520919c2b607b096d3d0645372970e  anc/formalization/Depth6FiveAxiomAudit.lean
89f42d5df3ac1468592ccd9c7b87a81da4a3780757eaeaff1dfcf2b74a11e98b  anc/formalization/FinePDFZDB.lean
2c118c57817bfa298b066863e802d9227527f8122319ecafde79f58408fc7d58  anc/formalization/FinePDFZDBAxiomAudit.lean
2108b781ea39feebe2d40e6c9a3ec4c1d217dfee8854ddfcaec27497f8c7a6aa  anc/formalization/FiveTestMinimality.lean
f10e6bc93c2bf45bd3eec07b30a073c7b6c7848d22b6b8c13952fcb518bc40ec  anc/formalization/FiveTestMinimalityAxiomAudit.lean
0e43c99c94ec3febeb2ed3bc3e5efeb3626c23090deacf9c7a8fa42ae97af0d6  anc/formalization/IntegrationAxiomAudit.lean
96ab4a5feb75f2a27aed718ed6dd48e3ec63849cc6b435085ffc15eb45743b33  anc/formalization/lake-manifest.json
e1ffbef0596f09b420ce6631999f9b2b1c0ef155ffabb81614dedf6b5f397489  anc/formalization/lakefile.toml
2773c517aa90b66ea8a2c52bddddf84393157797f8341be0df45294fff7fd32e  anc/formalization/lean-toolchain
1fafc7ac4284ac05e1157583e86994e2575fde5aa5c4916450b5d074192e1a04  anc/formalization/scope/arxiv_candidate_FINAL_AUDIT_20260828.md
3514d01f1d1d77d2e9964950bd9034caa66cda28e8a0f6702c87c5711476488c  anc/formalization/scope/consequences_CellSizeMoments_CERTIFIED_SCOPE.md
d6692c94f81bee8b8179517b53d44734b580292a470e1b7f6b3dec3bc7287fa7  anc/formalization/scope/consequences_CERTIFIED_SCOPE.md
027201b6693c876410b158265b5bdc0bb312badd4e30cc62ae4c6f27894cc5f8  anc/formalization/scope/consequences_FiveTestMinimality_CERTIFIED_SCOPE.md
9ed75ee11c3cdd08045d64cfffcda169b5e4cd33d1383ac38420f48c8b1a7b61  anc/formalization/scope/consequences_TransitionMeasurement_CERTIFIED_SCOPE.md
f5b287d3bdd09c3b264652203b1e3a0183f093f639da68d507423c7e0c515b24  anc/formalization/scope/consequences_VectorialRelabel_CERTIFIED_SCOPE.md
fb2039a4fea077dcb807fbf3b6a3e3323464490decac4690a9c329dea766777c  anc/formalization/scope/core_CERTIFIED_SCOPE.md
39a41f77ae1fd5e06bed056ff52451360037fb182be1cb9d331ead8f75dd831b  anc/formalization/scope/depth6_five_CERTIFIED_SCOPE.md
a2dc06df4ac9708cca8ab990c62f3d047902c77c48b49417bd3228f041f2147a  anc/formalization/scope/integration_CERTIFIED_SCOPE.md
2d3c61769003228c29ba37aa4f3a1fd32cf58220389c4718983b5174b4d8f708  anc/formalization/scope/walsh_bridge_CERTIFICATION.md
fc52d47c7fa8408f0aa987a661b14fe4466cae0d4b7106c119ea76b0f902ef9d  anc/formalization/StrictDepth.lean
855ea332703bc8dbde15e1524a64db6cacf15884ad4d5f21817e22e36e34d1f9  anc/formalization/StrictDepthAxiomAudit.lean
fbb4afecd3a8bf6e426b0b8f8cb97d7d252e473e83e6fd993f7d5e569f91cbf2  anc/formalization/TransitionMeasurement.lean
7800d58003fccdf6ab5385658fe073649c5a35996fbda5ea89083a9974c8039e  anc/formalization/TransitionMeasurementAxiomAudit.lean
4d4f833ad4ab0fa04bcff88e3f3d658e875ac619fa78a1f792d8d99de57d072e  anc/formalization/VectorialRelabel.lean
fe071910d3fd3053961eb04389f2ad773382ab247f64023dae1725ac1b6400a4  anc/formalization/VectorialRelabelAxiomAudit.lean
c189252c3fabf758d627afe0a14bc14a53e43e2d2279581b5cb56a4deffe68ff  anc/formalization/WalshBridge.lean
72a02225e5d3fe7cb6ee1bc81a83b9bccbdfb4d82a3a662f20ca6463bd869256  anc/formalization/WalshBridgeAxiomAudit.lean
2f3933b8b7c7ed10d612d1d0d93391023a74ccae8c1e5eb1f88f7f150d055cff  anc/README.md
e9d4253f26cb9030ed68b833f0f7e0141093a69bc5c4a6bd5f45c664106d8637  anc/REPRODUCIBILITY.md
262b47cf0fa1c0e9056de5ea70c2cd53226db4b7a0af1fa89a6798b67ba13d73  anc/THEOREM_AND_LEAN_MAP.md
698aa70a84da367ca6eaf12d6f947855c93a0c2e2602157b93aa31e3f9fbd23e  main.bbl
1de538aef76c7d7d8de3624379356b93960168c721b4d0e0555db665a34a2e32  main.tex
1e2e6fcd20bb356845dbe1161e2db68ae91d509f0736b6271dc2173ad312a0f4  references.bib


==> anc/README.md <==
# Ancillary material

These files accompany *Fine Difference Structure and Prime-Power Depth of
Bent Partitions* by Zhaorui Wu.

## Contents

- `formalization/` is the pinned Lean 4 project used for the formal claims
  described in Section 6 of the paper.
- `THEOREM_AND_LEAN_MAP.md` records the exact correspondence between the
  manuscript's principal claims, their assumptions, and the Lean modules.
- `REPRODUCIBILITY.md` gives the manuscript and Lean replay commands.
- `MANIFEST.sha256` records SHA-256 hashes for every submitted source and
  ancillary file other than the manifest itself.

The formal development checks the main counting identity and selected
consequences.  It does not formalize the cited external even-dimensional
cell-size theorem or the cited odd-dimensional classification.  The theorem
map states these boundaries explicitly.



==> anc/REPRODUCIBILITY.md <==
# Reproducibility

## Manuscript

From the submission root, the manuscript may be built with the included
pre-generated `main.bbl`:

```text
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

Alternatively, regenerate the bibliography from `references.bib` with the
standard BibTeX sequence:

```text
pdflatex -interaction=nonstopmode -halt-on-error main.tex
bibtex main
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

## Lean formalization

The pinned versions are Lean 4.32.0 and mathlib 4.32.0.  From
`anc/formalization/`, run:

```text
lake update
lake exe cache get
lake build
```

The aggregate build includes ten substantive modules and ten dedicated
axiom-audit modules.  The printed theorem audits should depend only on a
subset of `propext`, `Classical.choice`, and `Quot.sound`.

## Integrity

From the submission root, verify the supplied source files with:

```text
sha256sum -c anc/MANIFEST.sha256
```

The manifest deliberately excludes itself.  LaTeX-generated output and
temporary dependency caches are not part of the submitted material.



==> anc/THEOREM_AND_LEAN_MAP.md <==
# Theorem and Lean map

This map records the exact status of the claims emphasized in the current
preprint. Formal verification establishes logical correctness under the stated
interfaces; it does not establish bibliographic priority.

| Paper result | Mathematical status | Lean status | Main source |
|---|---|---|---|
| Balanced-fusion diagonal recovery | Unconditional finite double count | Kernel-checked | `formalization/BentPartitionDepth.lean` |
| Bent coarsening has balanced derivatives | Standard analytic input, formalized through the Walsh bridge | Kernel-checked at the stated interface | `formalization/WalshBridge.lean` |
| Fine count `K D_h = p^n` | Unconditional | Kernel-checked | `formalization/BentPartitionDepthTheorem.lean` |
| Fine same-label/ZDB count | Unconditional | Kernel-checked | `formalization/FinePDFZDB.lean` |
| Equivalence of that count with the block-intersection PDF equation | Elementary reindexing in the manuscript | Text-level | Equations (2.2)--(2.3) |
| `K | p^n`, hence `K=p^t` | Unconditional | Kernel-checked | `formalization/BentPartitionDepthTheorem.lean` |
| `1 <= t < n` | Unconditional under nonempty-cell convention | Kernel-checked | `formalization/StrictDepth.lean` |
| Even-dimensional `K | p^(n/2)` and `t <= n/2` | Uses the classical even-dimensional cell-size divisibility theorem | Arithmetic implication kernel-checked | `formalization/StrictDepth.lean` |
| Odd-dimensional `(p,K)=(3,3)` classification | Cited from the published bent-partition literature | Not formalized here | Paper citations |
| Cell-size second moment | Unconditional consequence of fine PDF | Kernel-checked | `formalization/CellSizeMoments.lean` |
| Vectorial-bent relabelling | Known consequence after prime-power depth | Kernel-checked componentwise | `formalization/VectorialRelabel.lean` |
| Five ternary zero-derivative equations exclude depth six | Unconditional finite certificate once those five equations are supplied | Kernel-checked | `formalization/Depth6Five.lean` |
| Bentness supplies the five zero-derivative equations | Instance of the separately formalized Walsh bridge | Kernel-checked bridge; no dedicated depth-six wrapper | `formalization/WalshBridge.lean` |
| Five-test lower bound | Scoped to unweighted, natural-number-multiplicity, pair-uniform families | Kernel-checked in the stated class | `formalization/FiveTestMinimality.lean` |
| Universal transition-measurement blind kernel | Exact elementary linear-algebra limitation; contains an explicit `K-1` dimensional subspace, not a complete nullspace characterization | Kernel-checked over `ℝ` | `formalization/TransitionMeasurement.lean` |

## Assumption boundaries

- The complete Anbar--Meidl analytic cell-size theorem is cited, not rebuilt in
  Lean. Its arithmetic consequence is checked only after the divisibility
  premise is supplied explicitly.
- The odd-dimensional ternary classification is a cited external theorem and
  is not part of the current Lean certificate.
- The vectorial module certifies all nonzero scalar components; it does not
  replace that statement with an unstated vector-derivative theorem.
- The transition-measurement module certifies the explicit real blind subspace
  and all properties used in Proposition 5.2; no realizability or
  complete-kernel claim is made.
- No formal module is presented as evidence of bibliographic originality.
- `FinePDFZDB.lean` certifies the same-label count and a cross-multiplied ZDB
  interface. The manuscript's identification with the block-intersection PDF
  equation is an elementary text-level equivalence rather than a separate Lean
  theorem.


==> anc/formalization/BentPartitionDepth.lean <==
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Data.Fintype.Prod
import Mathlib.Algebra.BigOperators.Group.Finset.Sigma
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Tactic.Ring

/-!
# The combinatorial core of the bent-partition depth obstruction

For a finite type of cell labels, a coloring is balanced when all of its
`p` color fibers have the same cardinality `m`.  We average over the finite
type of all balanced colorings.  Symmetry under permutations of the labels
makes the number of colorings identifying any ordered pair of distinct
labels independent of that pair.

The main theorem below applies this finite double count to the transitions
induced by one fixed self-map.  Neither bijectivity nor fixed-point-freeness of
the map is needed by the combinatorial argument; those properties belong only
to later specializations where the map is translation by a nonzero vector.
-/

open scoped BigOperators

namespace BentPartitionDepth

variable {κ : Type*} [Fintype κ]

/-- Every color fiber has cardinality `m`. -/
def IsBalanced (p m : ℕ) (coloring : κ → Fin p) : Prop :=
  ∀ color, Fintype.card {x // coloring x = color} = m

/-- Balanced `p`-colorings of a finite label type. -/
abbrev BalancedColoring (κ : Type*) [Fintype κ] (p m : ℕ) :=
  {coloring : κ → Fin p // IsBalanced p m coloring}

/-- Reindexing a fiber along a permutation does not change its cardinality. -/
def fiberPrecompEquiv (ρ : Equiv.Perm κ) (coloring : κ → Fin p) (color : Fin p) :
    {x // coloring (ρ x) = color} ≃ {x // coloring x = color} where
  toFun x := ⟨ρ x, x.property⟩
  invFun x := ⟨ρ.symm x, by simpa using x.property⟩
  left_inv x := by
    apply Subtype.ext
    exact ρ.symm_apply_apply x
  right_inv x := by
    apply Subtype.ext
    exact ρ.apply_symm_apply x

/-- Precomposition by a label permutation is an equivalence of balanced colorings. -/
def balancedPrecompEquiv (p m : ℕ) (ρ : Equiv.Perm κ) :
    BalancedColoring κ p m ≃ BalancedColoring κ p m where
  toFun coloring :=
    ⟨fun x => coloring.1 (ρ x), fun color =>
      (Fintype.card_congr (fiberPrecompEquiv ρ coloring.1 color)).trans
        (coloring.property color)⟩
  invFun coloring :=
    ⟨fun x => coloring.1 (ρ.symm x), fun color =>
      (Fintype.card_congr (fiberPrecompEquiv ρ.symm coloring.1 color)).trans
        (coloring.property color)⟩
  left_inv coloring := by
    apply Subtype.ext
    funext x
    exact congrArg coloring.1 (ρ.apply_symm_apply x)
  right_inv coloring := by
    apply Subtype.ext
    funext x
    exact congrArg coloring.1 (ρ.symm_apply_apply x)

@[simp]
lemma balancedPrecompEquiv_apply (p m : ℕ) (ρ : Equiv.Perm κ)
    (coloring : BalancedColoring κ p m) (x : κ) :
    (balancedPrecompEquiv p m ρ coloring).1 x = coloring.1 (ρ x) := rfl

/-- The fiber of the first projection of `κ ≃ Fin p × Fin m` is `Fin m`. -/
def productColorFiberEquiv (e : κ ≃ Fin p × Fin m) (color : Fin p) :
    {x // (e x).1 = color} ≃ Fin m where
  toFun x := (e x).2
  invFun j := ⟨e.symm (color, j), by simp⟩
  left_inv x := by
    apply Subtype.ext
    apply e.injective
    simp only [e.apply_symm_apply]
    apply Prod.ext
    · exact x.property.symm
    · rfl
  right_inv j := by simp

/-- An equivalence `κ ≃ Fin p × Fin m` supplies a balanced coloring. -/
def productBalancedColoring (e : κ ≃ Fin p × Fin m) : BalancedColoring κ p m :=
  ⟨fun x => (e x).1, fun color => by
    simpa using Fintype.card_congr (productColorFiberEquiv e color)⟩

/-- A permutation sending the ordered distinct pair `(c,d)` to `(a,b)`. -/
noncomputable def orderedPairPerm {a b c d : κ} (hab : a ≠ b) (hcd : c ≠ d) :
    Equiv.Perm κ := by
  classical
  let firstSwap := Equiv.swap c a
  exact firstSwap.trans (Equiv.swap (firstSwap d) b)

lemma orderedPairPerm_apply_first {a b c d : κ} (hab : a ≠ b) (hcd : c ≠ d) :
    orderedPairPerm hab hcd c = a := by
  classical
  let firstSwap : Equiv.Perm κ := Equiv.swap c a
  have hfirst : firstSwap c = a := by simp [firstSwap]
  have hother : firstSwap d ≠ a := by
    intro h
    apply hcd
    apply firstSwap.injective
    exact hfirst.trans h.symm
  dsimp [orderedPairPerm]
  rw [Equiv.swap_apply_left]
  exact Equiv.swap_apply_of_ne_of_ne (by simpa [firstSwap] using hother.symm) hab

lemma orderedPairPerm_apply_second {a b c d : κ} (hab : a ≠ b) (hcd : c ≠ d) :
    orderedPairPerm hab hcd d = b := by
  classical
  let firstSwap : Equiv.Perm κ := Equiv.swap c a
  dsimp [orderedPairPerm]
  exact Equiv.swap_apply_left _ _

/-- Number of balanced colorings which give two labels the same color. -/
noncomputable def coincidenceCount (p m : ℕ) (x y : κ) : ℕ := by
  classical
  exact ∑ coloring : BalancedColoring κ p m,
    if coloring.1 x = coloring.1 y then 1 else 0

/-- Cardinality of the finite type of balanced colorings. -/
noncomputable def balancedColoringCount (p m : ℕ) : ℕ := by
  classical
  exact Fintype.card (BalancedColoring κ p m)

/-- Number of vertices whose two fine-cell labels agree across a shift. -/
noncomputable def sameCellTransitionCount
    {V : Type*} [Fintype V] (cell : V → κ) (shift : V → V) : ℕ := by
  classical
  exact Fintype.card {v // cell v = cell (shift v)}

/-- The coincidence count is constant on ordered pairs of distinct labels. -/
lemma coincidenceCount_eq_of_ne (p m : ℕ) {a b c d : κ}
    (hab : a ≠ b) (hcd : c ≠ d) :
    coincidenceCount p m a b = coincidenceCount p m c d := by
  classical
  let ρ : Equiv.Perm κ := orderedPairPerm hab hcd
  let E : BalancedColoring κ p m ≃ BalancedColoring κ p m :=
    balancedPrecompEquiv p m ρ
  have hsum := E.sum_comp
    (fun coloring : BalancedColoring κ p m =>
      if coloring.1 c = coloring.1 d then 1 else 0)
  have hρc : ρ c = a := orderedPairPerm_apply_first hab hcd
  have hρd : ρ d = b := orderedPairPerm_apply_second hab hcd
  simpa only [coincidenceCount, E, balancedPrecompEquiv_apply, hρc, hρd] using hsum

/-- Double-counting balanced colorings and labels distinct from a fixed label. -/
lemma coincidenceCount_relation (p m : ℕ) {x y : κ} (hxy : x ≠ y) :
    (Fintype.card κ - 1) * coincidenceCount p m x y =
      balancedColoringCount (κ := κ) p m * (m - 1) := by
  classical
  have hleft :
      (∑ z ∈ (Finset.univ.erase x), coincidenceCount p m x z) =
        (Fintype.card κ - 1) * coincidenceCount p m x y := by
    calc
      (∑ z ∈ (Finset.univ.erase x), coincidenceCount p m x z) =
          ∑ _z ∈ (Finset.univ.erase x), coincidenceCount p m x y := by
            apply Finset.sum_congr rfl
            intro z hz
            exact coincidenceCount_eq_of_ne p m
              (by exact (Finset.mem_erase.mp hz).1.symm) hxy
      _ = (Fintype.card κ - 1) * coincidenceCount p m x y := by simp
  have hright :
      (∑ z ∈ (Finset.univ.erase x), coincidenceCount p m x z) =
        balancedColoringCount (κ := κ) p m * (m - 1) := by
    calc
      (∑ z ∈ (Finset.univ.erase x), coincidenceCount p m x z) =
          ∑ z ∈ (Finset.univ.erase x),
            ∑ coloring : BalancedColoring κ p m,
              if coloring.1 x = coloring.1 z then 1 else 0 := by
                rfl
      _ = ∑ coloring : BalancedColoring κ p m,
            ∑ z ∈ (Finset.univ.erase x),
              if coloring.1 x = coloring.1 z then 1 else 0 := by
                rw [Finset.sum_comm]
      _ = ∑ _coloring : BalancedColoring κ p m, (m - 1) := by
            apply Finset.sum_congr rfl
            intro coloring _
            have hfiber :
                ((Finset.univ.filter fun z : κ =>
                    coloring.1 z = coloring.1 x).card) = m := by
              rw [← Fintype.card_subtype]
              exact coloring.property (coloring.1 x)
            calc
              (∑ z ∈ (Finset.univ.erase x),
                  if coloring.1 x = coloring.1 z then 1 else 0) =
                  ((Finset.univ.erase x).filter fun z : κ =>
                    coloring.1 x = coloring.1 z).card := by
                      simpa using
                        (Finset.sum_boole (R := ℕ)
                          (fun z : κ => coloring.1 x = coloring.1 z)
                          (Finset.univ.erase x))
              _ = ((Finset.univ.filter fun z : κ =>
                    coloring.1 z = coloring.1 x).erase x).card := by
                      congr 1
                      ext z
                      simp [eq_comm]
              _ = m - 1 := by
                    rw [Finset.card_erase_of_mem (by simp), hfiber]
      _ = balancedColoringCount (κ := κ) p m * (m - 1) := by
            simp [balancedColoringCount]
  exact hleft.symm.trans hright

/-- When `Fintype.card κ = p * m`, balanced colorings exist. -/
lemma balancedColoringCount_pos (p m : ℕ) (hcard : Fintype.card κ = p * m) :
    0 < balancedColoringCount (κ := κ) p m := by
  classical
  rw [balancedColoringCount, Fintype.card_pos_iff]
  let e : κ ≃ Fin p × Fin m := Fintype.equivOfCardEq (by simpa using hcard)
  exact ⟨productBalancedColoring e⟩

/--
The integral core identity.  If every balanced `p`-coloring has exactly
`q / p` zero differences, expressed without truncated division as
`p * zeroCount = q`, then `K * sameCellCount = q`.
-/
theorem sameCellTransitionCount_mul_card_eq
    {V : Type*} [Fintype V] [Nonempty κ]
    (p m : ℕ) (hp : 1 < p) (hcard : Fintype.card κ = p * m)
    (cell : V → κ) (shift : V → V)
    (hzero : ∀ coloring : κ → Fin p,
      IsBalanced p m coloring →
      p * Fintype.card {v //
        coloring (cell v) = coloring (cell (shift v))} = Fintype.card V) :
    Fintype.card κ * sameCellTransitionCount cell shift =
      Fintype.card V := by
  classical
  let k := Fintype.card κ
  let q := Fintype.card V
  let same : V → Prop := fun v => cell v = cell (shift v)
  let D := sameCellTransitionCount cell shift
  let O := q - D
  let B := balancedColoringCount (κ := κ) p m
  have hkpos : 0 < k := by simpa [k] using (Fintype.card_pos : 0 < Fintype.card κ)
  have hmpos : 0 < m := by
    by_contra hm
    have hmzero : m = 0 := Nat.eq_zero_of_not_pos hm
    rw [hmzero, Nat.mul_zero] at hcard
    exact (Nat.ne_of_gt hkpos) (by simpa [k] using hcard)
  have hplek : p ≤ k := by
    apply Nat.le_of_dvd hkpos
    exact ⟨m, by simpa [k] using hcard⟩
  have hkone : 1 < k := hp.trans_le hplek
  obtain ⟨x, y, hxy⟩ := Fintype.one_lt_card_iff.mp (by simpa [k] using hkone)
  let R := coincidenceCount (κ := κ) p m x y
  have hBpos : 0 < B := by
    simpa [B] using balancedColoringCount_pos (κ := κ) p m hcard
  have hpair : (k - 1) * R = B * (m - 1) := by
    simpa [k, R, B] using coincidenceCount_relation (κ := κ) p m hxy
  have hDle : D ≤ q := by
    dsimp [D, q, sameCellTransitionCount]
    exact Fintype.card_subtype_le same
  have hq : q = D + O := by
    dsimp [O]
    calc
      q = (q - D) + D := (Nat.sub_add_cancel hDle).symm
      _ = D + (q - D) := Nat.add_comm _ _
  have hzero_as_sum (coloring : BalancedColoring κ p m) :
      Fintype.card {v //
          coloring.1 (cell v) = coloring.1 (cell (shift v))} =
        ∑ v : V, if coloring.1 (cell v) = coloring.1 (cell (shift v)) then 1 else 0 := by
    rw [Fintype.card_subtype]
    simpa using
      (Finset.sum_boole (R := ℕ)
        (fun v : V => coloring.1 (cell v) = coloring.1 (cell (shift v)))
        (Finset.univ : Finset V)).symm
  have havg_zero :
      p * (∑ coloring : BalancedColoring κ p m,
        Fintype.card {v //
          coloring.1 (cell v) = coloring.1 (cell (shift v))}) = B * q := by
    calc
      p * (∑ coloring : BalancedColoring κ p m,
          Fintype.card {v //
            coloring.1 (cell v) = coloring.1 (cell (shift v))}) =
          ∑ coloring : BalancedColoring κ p m,
            p * Fintype.card {v //
              coloring.1 (cell v) = coloring.1 (cell (shift v))} := by
                rw [Finset.mul_sum]
      _ = ∑ _coloring : BalancedColoring κ p m, q := by
            apply Finset.sum_congr rfl
            intro coloring _
            simpa [q] using hzero coloring.1 coloring.property
      _ = B * q := by simp [B, balancedColoringCount]
  have hsum_swap :
      (∑ coloring : BalancedColoring κ p m,
        Fintype.card {v //
          coloring.1 (cell v) = coloring.1 (cell (shift v))}) =
        ∑ v : V, coincidenceCount (κ := κ) p m (cell v) (cell (shift v)) := by
    calc
      (∑ coloring : BalancedColoring κ p m,
          Fintype.card {v //
            coloring.1 (cell v) = coloring.1 (cell (shift v))}) =
          ∑ coloring : BalancedColoring κ p m,
            ∑ v : V,
              if coloring.1 (cell v) = coloring.1 (cell (shift v)) then 1 else 0 := by
                apply Finset.sum_congr rfl
                intro coloring _
                exact hzero_as_sum coloring
      _ = ∑ v : V, ∑ coloring : BalancedColoring κ p m,
            if coloring.1 (cell v) = coloring.1 (cell (shift v)) then 1 else 0 := by
              rw [Finset.sum_comm]
      _ = ∑ v : V, coincidenceCount (κ := κ) p m (cell v) (cell (shift v)) := by
            rfl
  have hcoin (v : V) :
      coincidenceCount (κ := κ) p m (cell v) (cell (shift v)) =
        if same v then B else R := by
    by_cases hv : same v
    · simp [same, hv, coincidenceCount, B, balancedColoringCount]
    · rw [if_neg hv]
      exact coincidenceCount_eq_of_ne (κ := κ) p m (by simpa [same] using hv) hxy
  have hcount_same :
      (∑ v : V, if same v then 1 else 0) = D := by
    calc
      (∑ v : V, if same v then 1 else 0) =
          ((Finset.univ : Finset V).filter same).card := by
            simpa using
              (Finset.sum_boole (R := ℕ) same (Finset.univ : Finset V))
      _ = D := by
            dsimp [D, sameCellTransitionCount, same]
            rw [Fintype.card_subtype]
  have hcount_other :
      (∑ v : V, if ¬same v then 1 else 0) = O := by
    calc
      (∑ v : V, if ¬same v then 1 else 0) =
          Fintype.card {v // ¬same v} := by
            rw [Fintype.card_subtype]
            simpa using
              (Finset.sum_boole (R := ℕ) (fun v : V => ¬same v)
                (Finset.univ : Finset V))
      _ = O := by
            dsimp [O, q, D]
            exact Fintype.card_subtype_compl same
  have hsum_coin :
      (∑ v : V, coincidenceCount (κ := κ) p m (cell v) (cell (shift v))) =
        B * D + R * O := by
    calc
      (∑ v : V, coincidenceCount (κ := κ) p m (cell v) (cell (shift v))) =
          ∑ v : V, if same v then B else R := by
            apply Finset.sum_congr rfl
            intro v _
            exact hcoin v
      _ = ∑ v : V,
          ((if same v then 1 else 0) * B +
            (if ¬same v then 1 else 0) * R) := by
            apply Finset.sum_congr rfl
            intro v _
            by_cases hv : same v <;> simp [hv]
      _ = (∑ v : V, if same v then 1 else 0) * B +
          (∑ v : V, if ¬same v then 1 else 0) * R := by
            rw [Finset.sum_add_distrib, Finset.sum_mul, Finset.sum_mul]
      _ = B * D + R * O := by rw [hcount_same, hcount_other]; ring
  have havg : p * (B * D + R * O) = B * q := by
    calc
      p * (B * D + R * O) =
          p * (∑ v : V,
            coincidenceCount (κ := κ) p m (cell v) (cell (shift v))) :=
              congrArg (fun n => p * n) hsum_coin.symm
      _ = p * (∑ coloring : BalancedColoring κ p m,
            Fintype.card {v //
              coloring.1 (cell v) = coloring.1 (cell (shift v))}) :=
              congrArg (fun n => p * n) hsum_swap.symm
      _ = B * q := havg_zero
  let a := p - 1
  let t := m - 1
  have hapos : 0 < a := by simpa [a] using Nat.sub_pos_of_lt hp
  have hpdecomp : p = a + 1 := by
    simpa [a] using (Nat.sub_add_cancel hp.le).symm
  have hmdecomp : m = t + 1 := by
    dsimp [t]
    exact (Nat.sub_add_cancel (show 1 ≤ m from hmpos)).symm
  have hk : k = p * m := by simpa [k] using hcard
  have hkminus : k - 1 = p * t + a := by
    apply Nat.add_right_cancel
    calc
      (k - 1) + 1 = k := Nat.sub_add_cancel hkone.le
      _ = p * m := hk
      _ = p * (t + 1) := by rw [hmdecomp]
      _ = (p * t + a) + 1 := by rw [hpdecomp]; ring
  have havg_decomp : p * (B * D + R * O) = B * (D + O) := by
    calc
      p * (B * D + R * O) = B * q := havg
      _ = B * (D + O) := by rw [hq]
  have hreduced : a * B * D + p * R * O = B * O := by
    apply Nat.add_left_cancel
    calc
      B * D + (a * B * D + p * R * O) = p * (B * D + R * O) := by
        rw [hpdecomp]
        ring
      _ = B * (D + O) := havg_decomp
      _ = B * D + B * O := by ring
  have hwithB :
      B * ((k - 1) * a * D + p * t * O) = B * ((k - 1) * O) := by
    calc
      B * ((k - 1) * a * D + p * t * O) =
          (k - 1) * a * B * D + p * ((k - 1) * R) * O := by
            rw [hpair]
            ring
      _ = (k - 1) * (a * B * D + p * R * O) := by ring
      _ = (k - 1) * (B * O) := congrArg (fun n => (k - 1) * n) hreduced
      _ = B * ((k - 1) * O) := by ring
  have hcore : (k - 1) * a * D + p * t * O = (k - 1) * O :=
    Nat.mul_left_cancel hBpos hwithB
  have hafter_pt :
      p * t * O + (k - 1) * a * D = p * t * O + a * O := by
    calc
      p * t * O + (k - 1) * a * D = (k - 1) * a * D + p * t * O := by ring
      _ = (k - 1) * O := hcore
      _ = (p * t + a) * O := by rw [hkminus]
      _ = p * t * O + a * O := by ring
  have haeq : (k - 1) * a * D = a * O := Nat.add_left_cancel hafter_pt
  have hoff : (k - 1) * D = O := by
    apply Nat.mul_left_cancel hapos
    calc
      a * ((k - 1) * D) = (k - 1) * a * D := by ring
      _ = a * O := haeq
  change k * D = q
  calc
    k * D = ((k - 1) + 1) * D := by rw [Nat.sub_add_cancel hkone.le]
    _ = (k - 1) * D + D := by rw [Nat.add_mul, one_mul]
    _ = D + (k - 1) * D := Nat.add_comm _ _
    _ = D + O := by rw [hoff]
    _ = q := hq.symm

/--
The cardinality divisibility consequence of the integral transition identity.
This is deliberately downstream of the multiplication equality, so no
truncated natural-number division is used in the proof.
-/
theorem card_dvd_of_balanced_transition_counts
    {V : Type*} [Fintype V] [Nonempty κ]
    (p m : ℕ) (hp : 1 < p) (hcard : Fintype.card κ = p * m)
    (cell : V → κ) (shift : V → V)
    (hzero : ∀ coloring : κ → Fin p,
      IsBalanced p m coloring →
      p * Fintype.card {v //
        coloring (cell v) = coloring (cell (shift v))} = Fintype.card V) :
    Fintype.card κ ∣ Fintype.card V := by
  refine ⟨sameCellTransitionCount cell shift, ?_⟩
  exact (sameCellTransitionCount_mul_card_eq p m hp hcard cell shift hzero).symm

end BentPartitionDepth


==> anc/formalization/BentPartitionDepthTheorem.lean <==
import BentPartitionDepth
import WalshBridge
import Mathlib.Data.Nat.Prime.Basic

/-!
# End-to-end depth theorem for ordinary prime-valued bent partitions

This module joins the two independently audited ingredients:

* `WalshBridge.derivativeBalanced_of_isWalshFlat`, which turns the usual
  magnitude-squared Walsh-flat condition into balanced nonzero derivatives;
* `BentPartitionDepth.card_dvd_of_balanced_transition_counts`, whose stronger
  multiplication identity is a finite double count over all balanced
  coarsenings.

The fine partition is represented by a surjective label map
`cell : V p n → Fin K`.  Surjectivity says exactly that all `K` labelled cells
are nonempty.  An ordinary bent partition requires **every** balanced
`p`-coarsening of these labels to be Walsh-flat.  Neither `K ∣ p ^ n` nor an
equivalent transition-count identity occurs in the hypotheses below.
-/

noncomputable section

namespace BentPartitionDepthTheorem

/-- The concrete additive group `(ZMod p)^n`. -/
abbrev V (p n : ℕ) := Fin n → ZMod p

section PrimeDefinitions

variable {p n K m : ℕ} [hp : Fact p.Prime]

/-- Turn a `Fin p`-valued coloring of the fine cells into a `ZMod p`-valued
function on the ambient vector space.  `ZMod.finEquiv` is used so equality of
coarse colors can later be transported without any arithmetic cast lemma. -/
def balancedCoarsening (cell : V p n → Fin K) (coloring : Fin K → Fin p) :
    V p n → ZMod p :=
  fun x => ZMod.finEquiv p (coloring (cell x))

/-- The ordinary bent-partition hypothesis at depth `K = p * m`.

The label map is surjective, so its fibers are a genuine partition into `K`
nonempty cells.  The last field quantifies over all balanced cell colorings,
not one selected coarsening or a list of orbit representatives. -/
structure IsOrdinaryBentPartition
    (p n K m : ℕ) [Fact p.Prime] (cell : V p n → Fin K) : Prop where
  depth_eq : K = p * m
  multiplicity_pos : 0 < m
  cell_surjective : Function.Surjective cell
  allBalancedCoarsenings_walshFlat :
    ∀ coloring : Fin K → Fin p,
      BentPartitionDepth.IsBalanced p m coloring →
      WalshBridge.IsWalshFlat (balancedCoarsening cell coloring)

@[simp]
lemma card_V (p n : ℕ) [Fact p.Prime] : Fintype.card (V p n) = p ^ n := by
  simp [V]

/-- A concrete nonzero direction when the dimension is positive. -/
def firstCoordinateDirection (p n : ℕ) [Fact p.Prime] (hn : 0 < n) : V p n :=
  fun i => if i = (⟨0, hn⟩ : Fin n) then 1 else 0

lemma firstCoordinateDirection_ne_zero (p n : ℕ) [Fact p.Prime] (hn : 0 < n) :
    firstCoordinateDirection p n hn ≠ 0 := by
  intro hzero
  have hcoordinate := congrFun hzero (⟨0, hn⟩ : Fin n)
  have hone : (1 : ZMod p) = 0 := by
    simpa [firstCoordinateDirection] using hcoordinate
  exact one_ne_zero hone

/-- For a coarsening, a zero additive derivative is exactly preservation of
the coarse cell color across the translation. -/
lemma balancedCoarsening_derivative_eq_zero_iff
    (cell : V p n → Fin K) (coloring : Fin K → Fin p)
    (h x : V p n) :
    WalshBridge.derivative (balancedCoarsening cell coloring) h x = 0 ↔
      coloring (cell x) = coloring (cell (x + h)) := by
  change
    ZMod.finEquiv p (coloring (cell (x + h))) -
        ZMod.finEquiv p (coloring (cell x)) = 0 ↔
      coloring (cell x) = coloring (cell (x + h))
  rw [sub_eq_zero]
  constructor
  · intro heq
    exact ((ZMod.finEquiv p).injective heq).symm
  · intro heq
    exact congrArg (ZMod.finEquiv p) heq.symm

/-- The zero derivative fibre used by `WalshBridge` is the zero-transition
subtype used by the combinatorial core. -/
lemma derivativeCount_zero_eq_sameColorCount
    (cell : V p n → Fin K) (coloring : Fin K → Fin p) (h : V p n) :
    WalshBridge.derivativeCount (balancedCoarsening cell coloring) h (0 : Fin p) =
      Fintype.card {x : V p n //
        coloring (cell x) = coloring (cell (x + h))} := by
  unfold WalshBridge.derivativeCount
  apply Fintype.card_congr
  apply Equiv.subtypeEquivProp
  funext x
  apply propext
  simpa using balancedCoarsening_derivative_eq_zero_iff cell coloring h x

/-- Number of points which remain in the same fine cell after translation by
`h`. -/
def withinCellCount (cell : V p n → Fin K) (h : V p n) : ℕ :=
  BentPartitionDepth.sameCellTransitionCount cell (fun x => x + h)

end PrimeDefinitions

section Prime

variable {p n K m : ℕ} [hp : Fact p.Prime]

/-- The strongest local conclusion: in every nonzero direction, the depth
times the within-cell transition count is the full space cardinality. -/
theorem depth_mul_withinCellCount_eq_spaceCard
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (h : V p n) (hh : h ≠ 0) :
    K * withinCellCount cell h = p ^ n := by
  have hKpos : 0 < K := by
    rw [partition.depth_eq]
    exact Nat.mul_pos hp.out.pos partition.multiplicity_pos
  letI : Nonempty (Fin K) := ⟨⟨0, hKpos⟩⟩
  have hcard : Fintype.card (Fin K) = p * m := by
    simpa using partition.depth_eq
  have hzero :
      ∀ coloring : Fin K → Fin p,
        BentPartitionDepth.IsBalanced p m coloring →
        p * Fintype.card {x : V p n //
          coloring (cell x) = coloring (cell (x + h))} =
          Fintype.card (V p n) := by
    intro coloring hbalanced
    have hflat :
        WalshBridge.IsWalshFlat (balancedCoarsening cell coloring) :=
      partition.allBalancedCoarsenings_walshFlat coloring hbalanced
    have hderivative :
        WalshBridge.DerivativeBalanced (balancedCoarsening cell coloring) h :=
      WalshBridge.derivativeBalanced_of_isWalshFlat hflat hh
    have hcount :=
      WalshBridge.derivativeCount_mul_eq_card_of_balanced
        hderivative (0 : Fin p)
    rw [derivativeCount_zero_eq_sameColorCount
      (p := p) (n := n) (K := K) cell coloring h] at hcount
    exact hcount
  have hcore :=
    BentPartitionDepth.sameCellTransitionCount_mul_card_eq
      (κ := Fin K) p m hp.out.one_lt hcard cell (fun x => x + h) hzero
  simpa [withinCellCount, V] using hcore

/-- A nonzero direction immediately supplies the exact divisibility witness. -/
theorem depth_dvd_spaceCard_of_nonzero_direction
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (h : V p n) (hh : h ≠ 0) :
    K ∣ p ^ n := by
  refine ⟨withinCellCount cell h, ?_⟩
  exact (depth_mul_withinCellCount_eq_spaceCard cell partition h hh).symm

/-- The end-to-end depth divisibility theorem.

No positive-dimension hypothesis is needed at the public boundary.  If
`n = 0`, the one-point ambient space cannot map surjectively onto the
`K = p * m ≥ 2` nonempty cells required by an ordinary bent partition.  If
`n > 0`, `firstCoordinateDirection` supplies the nonzero translation used by
the Walsh-to-derivative bridge. -/
theorem depth_dvd_spaceCard
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell) :
    K ∣ p ^ n := by
  by_cases hnzero : n = 0
  · subst n
    have hcard_le :
        Fintype.card (Fin K) ≤ Fintype.card (V p 0) :=
      Fintype.card_le_of_surjective cell partition.cell_surjective
    have hKle : K ≤ 1 := by
      simpa [V] using hcard_le
    have hmone : 1 ≤ m :=
      Nat.one_le_iff_ne_zero.mpr (Nat.ne_of_gt partition.multiplicity_pos)
    have hpK : p ≤ K := by
      rw [partition.depth_eq]
      simpa using Nat.mul_le_mul_left p hmone
    have htwoK : 2 ≤ K := hp.out.two_le.trans hpK
    exact False.elim ((Nat.not_succ_le_self 1) (htwoK.trans hKle))
  · have hnpos : 0 < n := Nat.pos_of_ne_zero hnzero
    let h : V p n := firstCoordinateDirection p n hnpos
    have hh : h ≠ 0 := firstCoordinateDirection_ne_zero p n hnpos
    exact depth_dvd_spaceCard_of_nonzero_direction cell partition h hh

/-- Since `p` is prime, the depth is a positive power of `p`; the exponent is
bounded sharply by the ambient dimension.  Positivity of the exponent follows
from the independent depth condition `K = p * m` with `m > 0`, not from the
desired conclusion. -/
theorem depth_eq_prime_pow
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell) :
    ∃ t : ℕ, 1 ≤ t ∧ t ≤ n ∧ K = p ^ t := by
  obtain ⟨t, htn, hKt⟩ :=
    (Nat.dvd_prime_pow hp.out).mp (depth_dvd_spaceCard cell partition)
  have hp_dvd_K : p ∣ K := by
    exact ⟨m, partition.depth_eq⟩
  have htpos : 0 < t := by
    by_contra hnotpos
    have htzero : t = 0 := Nat.eq_zero_of_not_pos hnotpos
    have hKone : K = 1 := by
      simpa [htzero] using hKt
    have hp_dvd_one : p ∣ 1 := by
      simpa [hKone] using hp_dvd_K
    have hple : p ≤ 1 := Nat.le_of_dvd Nat.zero_lt_one hp_dvd_one
    exact (Nat.not_succ_le_self 1) (hp.out.two_le.trans hple)
  exact ⟨t, Nat.succ_le_iff.mpr htpos, htn, hKt⟩

end Prime

end BentPartitionDepthTheorem


==> anc/formalization/BentPartitionPaper.lean <==
import BentPartitionDepth
import WalshBridge
import BentPartitionDepthTheorem
import FinePDFZDB
import StrictDepth
import CellSizeMoments
import VectorialRelabel
import Depth6Five
import FiveTestMinimality
import TransitionMeasurement

/-!
# Bent-partition paper formalization entry point

This root imports the kernel-checked modules supporting the first manuscript:
the balanced-fusion core, Walsh bridge, prime-power depth theorem, fine
PDF/ZDB consequence, strict and conditional half-dimension bounds, cell-size
moments, vectorial relabelling, and the five-test ternary certificate with its
scoped minimality result, together with the universal transition-measurement
blind subspace.

Each substantive module has a separate axiom-audit source. See
`../THEOREM_AND_LEAN_MAP.md` and `scope/` before reusing a statement.
-/


==> anc/formalization/CellSizeMoments.lean <==
import FinePDFZDB
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Tactic.Ring

/-!
# Cell-size moments forced by the fine PDF identity

The first half of this module is independent of bent functions.  For a map
from a finite additive group to a finite label type, it proves by explicit
bijections that the sum of all translation-agreement counts is the sum of the
squares of the fibre sizes.  The second half applies the certified fine-PDF
identity of an ordinary bent partition.

The centered sphere formula is stated over `ℤ`.  This avoids truncated
subtraction: individual cell sizes may lie on either side of their mean.
-/

noncomputable section

namespace BentPartitionDepthConsequences

open scoped BigOperators
open BentPartitionDepthTheorem

set_option linter.unusedSectionVars false

section AbstractFiniteAdditiveGroup

variable {G ι : Type*} [AddCommGroup G] [Fintype G] [Fintype ι]

/-- Cardinality of one fibre of a finite label map. -/
def fibreSize (cell : G → ι) (i : ι) : ℕ :=
  Nat.card {x : G // cell x = i}

/-- Same-label transitions across one additive shift. -/
def shiftAgreementCount (cell : G → ι) (h : G) : ℕ :=
  Nat.card {x : G // cell x = cell (x + h)}

/-- Reassociate the sigma type of shifted points with a subtype of pairs. -/
def shiftAgreementSigmaEquivShiftPairs (cell : G → ι) :
    (Σ h : G, {x : G // cell x = cell (x + h)}) ≃
      {hx : G × G // cell hx.2 = cell (hx.2 + hx.1)} where
  toFun z := ⟨(z.1, z.2.1), z.2.2⟩
  invFun z := ⟨z.1.1, ⟨z.1.2, z.2⟩⟩
  left_inv := by
    rintro ⟨h, ⟨x, hx⟩⟩
    rfl
  right_inv := by
    rintro ⟨⟨h, x⟩, hx⟩
    rfl

/-- Reparameterize a shifted pair `(h,x)` by its endpoints `(x,x+h)`. -/
def shiftPairsEquivSameCellPairs (cell : G → ι) :
    {hx : G × G // cell hx.2 = cell (hx.2 + hx.1)} ≃
      {xy : G × G // cell xy.1 = cell xy.2} where
  toFun z := ⟨(z.1.2, z.1.2 + z.1.1), z.2⟩
  invFun z :=
    ⟨(z.1.2 - z.1.1, z.1.1), by
      simpa [sub_eq_add_neg, add_assoc, add_comm, add_left_comm] using z.2⟩
  left_inv := by
    rintro ⟨⟨h, x⟩, hx⟩
    apply Subtype.ext
    ext <;> simp [sub_eq_add_neg, add_assoc, add_comm]
  right_inv := by
    rintro ⟨⟨x, y⟩, hxy⟩
    apply Subtype.ext
    simp [sub_eq_add_neg]

/-- Reparameterize a shifted point `(h,x)` by its two endpoints. -/
def shiftAgreementSigmaEquivSameCellPairs (cell : G → ι) :
    (Σ h : G, {x : G // cell x = cell (x + h)}) ≃
      {xy : G × G // cell xy.1 = cell xy.2} :=
  (shiftAgreementSigmaEquivShiftPairs cell).trans
    (shiftPairsEquivSameCellPairs cell)

/-- Decompose a same-cell ordered pair according to its common label. -/
def sameCellPairsEquivFibreProducts (cell : G → ι) :
    {xy : G × G // cell xy.1 = cell xy.2} ≃
      (Σ i : ι, ({x : G // cell x = i} × {y : G // cell y = i})) where
  toFun z :=
    ⟨cell z.1.1,
      (⟨z.1.1, rfl⟩, ⟨z.1.2, z.2.symm⟩)⟩
  invFun z :=
    ⟨(z.2.1.1, z.2.2.1), z.2.1.2.trans z.2.2.2.symm⟩
  left_inv := by
    rintro ⟨⟨x, y⟩, hxy⟩
    rfl
  right_inv := by
    rintro ⟨i, ⟨x, hx⟩, ⟨y, hy⟩⟩
    subst i
    rfl

/-- Summing translation agreements is the same as counting all same-cell
ordered pairs. -/
theorem sum_shiftAgreementCount_eq_sameCellPairCard (cell : G → ι) :
    (∑ h : G, shiftAgreementCount cell h) =
      Nat.card {xy : G × G // cell xy.1 = cell xy.2} := by
  unfold shiftAgreementCount
  rw [← Nat.card_sigma]
  exact Nat.card_congr (shiftAgreementSigmaEquivSameCellPairs cell)

/-- The zero shift agrees at every point. -/
theorem shiftAgreementCount_zero (cell : G → ι) :
    shiftAgreementCount cell 0 = Nat.card G := by
  unfold shiftAgreementCount
  apply Nat.card_congr
  exact
    { toFun := fun z => z.1
      invFun := fun x => ⟨x, by simp⟩
      left_inv := by
        intro z
        apply Subtype.ext
        rfl
      right_inv := by intro x; rfl }

/-- The same-cell ordered-pair count is the sum of squared fibre sizes. -/
theorem sameCellPairCard_eq_sum_fibreSize_sq (cell : G → ι) :
    Nat.card {xy : G × G // cell xy.1 = cell xy.2} =
      ∑ i : ι, fibreSize cell i * fibreSize cell i := by
  rw [Nat.card_congr (sameCellPairsEquivFibreProducts cell),
    Nat.card_sigma]
  apply Finset.sum_congr rfl
  intro i _
  simp [fibreSize, Nat.card_prod]

/-- Exact finite double-count: all shift agreements equal the fibre second
moment. -/
theorem sum_shiftAgreementCount_eq_sum_fibreSize_sq (cell : G → ι) :
    (∑ h : G, shiftAgreementCount cell h) =
      ∑ i : ι, fibreSize cell i * fibreSize cell i :=
  (sum_shiftAgreementCount_eq_sameCellPairCard cell).trans
    (sameCellPairCard_eq_sum_fibreSize_sq cell)

/-- The fibres of any finite map partition its domain. -/
def fibreSigmaEquiv (cell : G → ι) :
    (Σ i : ι, {x : G // cell x = i}) ≃ G where
  toFun z := z.2.1
  invFun x := ⟨cell x, ⟨x, rfl⟩⟩
  left_inv := by
    rintro ⟨i, ⟨x, hx⟩⟩
    cases hx
    rfl
  right_inv x := rfl

/-- The sum of all fibre sizes is the ambient cardinality. -/
theorem sum_fibreSize_eq_card (cell : G → ι) :
    (∑ i : ι, fibreSize cell i) = Nat.card G := by
  unfold fibreSize
  rw [← Nat.card_sigma]
  exact Nat.card_congr (fibreSigmaEquiv cell)

/-- Pure integer algebra behind the centered cell-size sphere. -/
theorem centered_square_sum_of_moments
    (s : ι → ℤ) (v μ : ℤ)
    (hsum : (∑ i : ι, s i) = v)
    (hsq : (∑ i : ι, (s i) ^ 2) = v + μ * (v - 1))
    (hmean : v = (Fintype.card ι : ℤ) * μ) :
    (∑ i : ι, (s i - μ) ^ 2) =
      μ * ((Fintype.card ι : ℤ) - 1) := by
  classical
  calc
    (∑ i : ι, (s i - μ) ^ 2) =
        ∑ i : ι, ((s i) ^ 2 - 2 * μ * s i + μ ^ 2) := by
          apply Finset.sum_congr rfl
          intro i _
          ring
    _ = (∑ i : ι, (s i) ^ 2) -
          2 * μ * (∑ i : ι, s i) +
          (Fintype.card ι : ℤ) * μ ^ 2 := by
          simp only [Finset.sum_add_distrib, Finset.sum_sub_distrib,
            Finset.mul_sum, Finset.sum_const,
            Finset.card_univ, nsmul_eq_mul]
    _ = μ * ((Fintype.card ι : ℤ) - 1) := by
          rw [hsum, hsq, hmean]
          ring

end AbstractFiniteAdditiveGroup

section OrdinaryBentPartition

variable {p n K m : ℕ} [hp : Fact p.Prime]

/-- Fine-cell cardinality for the concrete label map. -/
def fineCellSize (cell : V p n → Fin K) (i : Fin K) : ℕ :=
  fibreSize cell i

/-- The abstract agreement count agrees definitionally with the fine ZDB
count used by the certified integration layer. -/
lemma shiftAgreementCount_eq_fineZeroDifferenceCount
    (cell : V p n → Fin K) (h : V p n) :
    shiftAgreementCount cell h = fineZeroDifferenceCount cell h := by
  unfold shiftAgreementCount fineZeroDifferenceCount withinCellCount
    BentPartitionDepth.sameCellTransitionCount
  let fineInst :
      Fintype {v : V p n // cell v = cell ((fun x => x + h) v)} :=
    @Subtype.fintype (V p n)
      (fun v => cell v = cell ((fun x => x + h) v))
      (fun v => Classical.propDecidable
        (cell v = cell ((fun x => x + h) v))) inferInstance
  exact @Nat.card_eq_fintype_card _ fineInst

/-- Exact second moment of the fine cell sizes. -/
theorem fineCellSize_secondMoment
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell) :
    (∑ i : Fin K, fineCellSize cell i * fineCellSize cell i) =
      p ^ n + (p ^ n / K) * (p ^ n - 1) := by
  let μ := p ^ n / K
  have hoff : ∀ h : V p n, h ≠ 0 → shiftAgreementCount cell h = μ := by
    intro h hh
    simpa [μ, shiftAgreementCount_eq_fineZeroDifferenceCount] using
      fineZeroDifferenceCount_eq_spaceCard_div_depth cell partition h hh
  calc
    (∑ i : Fin K, fineCellSize cell i * fineCellSize cell i) =
        ∑ h : V p n, shiftAgreementCount cell h := by
          simpa [fineCellSize] using
            (sum_shiftAgreementCount_eq_sum_fibreSize_sq cell).symm
    _ = shiftAgreementCount cell 0 +
        ∑ h ∈ (Finset.univ.erase (0 : V p n)), shiftAgreementCount cell h := by
          rw [← Finset.sum_erase_add _ _ (Finset.mem_univ (0 : V p n))]
          exact Nat.add_comm _ _
    _ = p ^ n + ∑ _h ∈ (Finset.univ.erase (0 : V p n)), μ := by
          congr 1
          · rw [shiftAgreementCount_zero]
            rw [Nat.card_eq_fintype_card]
            exact card_V p n
          · apply Finset.sum_congr rfl
            intro h hhmem
            exact hoff h (Finset.ne_of_mem_erase hhmem)
    _ = p ^ n + μ * (p ^ n - 1) := by
          simp [μ, Nat.mul_comm]

/-- Centered integral sphere equation for the fine cell sizes. -/
theorem fineCellSize_centeredSphere
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell) :
    (∑ i : Fin K,
      ((fineCellSize cell i : ℤ) - ((p ^ n / K : ℕ) : ℤ)) ^ 2) =
      ((p ^ n / K : ℕ) : ℤ) * ((K : ℤ) - 1) := by
  let μ : ℕ := p ^ n / K
  have hsumNat : (∑ i : Fin K, fineCellSize cell i) = p ^ n := by
    simpa [fineCellSize, Nat.card_eq_fintype_card, card_V] using
      (sum_fibreSize_eq_card cell)
  have hsqNat :
      (∑ i : Fin K, fineCellSize cell i * fineCellSize cell i) =
        p ^ n + μ * (p ^ n - 1) := by
    simpa [μ] using fineCellSize_secondMoment cell partition
  have hdiv : K ∣ p ^ n := depth_dvd_spaceCard cell partition
  have hmeanNat : K * μ = p ^ n := by
    simpa [μ] using Nat.mul_div_cancel' hdiv
  have hsumInt :
      (∑ i : Fin K, (fineCellSize cell i : ℤ)) = ((p ^ n : ℕ) : ℤ) := by
    exact_mod_cast hsumNat
  have hpwOne : 1 ≤ p ^ n := Nat.one_le_iff_ne_zero.mpr (pow_ne_zero n hp.out.ne_zero)
  have hsqIntRaw := congrArg Int.ofNat hsqNat
  have hsqInt :
      (∑ i : Fin K, ((fineCellSize cell i : ℤ) ^ 2)) =
        ((p ^ n : ℕ) : ℤ) + (μ : ℤ) * (((p ^ n : ℕ) : ℤ) - 1) := by
    simpa [Nat.cast_sub hpwOne, pow_two] using hsqIntRaw
  have hmeanInt : ((p ^ n : ℕ) : ℤ) = (K : ℤ) * (μ : ℤ) := by
    exact_mod_cast hmeanNat.symm
  have hmeanCard :
      ((p ^ n : ℕ) : ℤ) = (Fintype.card (Fin K) : ℤ) * (μ : ℤ) := by
    simpa using hmeanInt
  simpa [μ, fineCellSize] using
    centered_square_sum_of_moments
      (ι := Fin K) (fun i => (fineCellSize cell i : ℤ))
      ((p ^ n : ℕ) : ℤ) (μ : ℤ) hsumInt hsqInt hmeanCard

end OrdinaryBentPartition

end BentPartitionDepthConsequences


==> anc/formalization/CellSizeMomentsAxiomAudit.lean <==
import CellSizeMoments

#print axioms BentPartitionDepthConsequences.sum_shiftAgreementCount_eq_sum_fibreSize_sq
#print axioms BentPartitionDepthConsequences.sum_fibreSize_eq_card
#print axioms BentPartitionDepthConsequences.centered_square_sum_of_moments
#print axioms BentPartitionDepthConsequences.fineCellSize_secondMoment
#print axioms BentPartitionDepthConsequences.fineCellSize_centeredSphere


==> anc/formalization/CoreAxiomAudit.lean <==
import BentPartitionDepth

open BentPartitionDepth

#print axioms BentPartitionDepth.balancedPrecompEquiv_apply
#print axioms BentPartitionDepth.orderedPairPerm_apply_first
#print axioms BentPartitionDepth.orderedPairPerm_apply_second
#print axioms BentPartitionDepth.coincidenceCount_eq_of_ne
#print axioms BentPartitionDepth.coincidenceCount_relation
#print axioms BentPartitionDepth.balancedColoringCount_pos
#print axioms BentPartitionDepth.sameCellTransitionCount_mul_card_eq
#print axioms BentPartitionDepth.card_dvd_of_balanced_transition_counts


==> anc/formalization/Depth6Five.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Sigma
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Algebra.Ring.Parity
import Mathlib.Data.Fintype.BigOperators
import Mathlib.Data.Fintype.Card
import Mathlib.Data.Fintype.Pi
import Mathlib.Tactic.FinCases
import Lean.Elab.Tactic.Omega

/-!
# Five explicit ternary coarsenings obstruct depth six

This file is a stand-alone finite certificate for the five rows

```
0 0 1 1 2 2
0 1 0 2 2 1
0 1 2 0 1 2
0 2 2 1 0 1
0 2 1 2 1 0
```

Each row is a balanced map `Fin 6 → Fin 3`.  A repeated fine label agrees
in all five rows, whereas two different fine labels agree in exactly one row.
Consequently, five one-third zero-derivative counts imply
`6 * D = |V|`, where `D` is the number of unchanged fine labels.  This is
incompatible with `|V| = 3^n`.

The finite row checks below use only kernel reduction through `decide`, with
no untrusted evaluation shortcut and no classification or search hypothesis.
-/

namespace Depth6Five

open scoped BigOperators

/-- A ternary colouring of six labels is balanced when each colour is used twice. -/
def IsBalanced (c : Fin 6 → Fin 3) : Prop :=
  ∀ colour : Fin 3, ((Finset.univ.filter fun i => c i = colour).card = 2)

instance (c : Fin 6 → Fin 3) : Decidable (IsBalanced c) := by
  unfold IsBalanced
  infer_instance

/-- First row: the matching `01, 23, 45`. -/
def colouring0 (i : Fin 6) : Fin 3 :=
  match i.val with
  | 0 => 0
  | 1 => 0
  | 2 => 1
  | 3 => 1
  | 4 => 2
  | _ => 2

/-- Second row: the matching `02, 15, 34`. -/
def colouring1 (i : Fin 6) : Fin 3 :=
  match i.val with
  | 0 => 0
  | 1 => 1
  | 2 => 0
  | 3 => 2
  | 4 => 2
  | _ => 1

/-- Third row: the matching `03, 14, 25`. -/
def colouring2 (i : Fin 6) : Fin 3 :=
  match i.val with
  | 0 => 0
  | 1 => 1
  | 2 => 2
  | 3 => 0
  | 4 => 1
  | _ => 2

/-- Fourth row: the matching `04, 12, 35`. -/
def colouring3 (i : Fin 6) : Fin 3 :=
  match i.val with
  | 0 => 0
  | 1 => 2
  | 2 => 2
  | 3 => 1
  | 4 => 0
  | _ => 1

/-- Fifth row: the matching `05, 13, 24`. -/
def colouring4 (i : Fin 6) : Fin 3 :=
  match i.val with
  | 0 => 0
  | 1 => 2
  | 2 => 1
  | 3 => 2
  | 4 => 1
  | _ => 0

/-- The five rows as one indexed family. -/
def fiveColouring (r : Fin 5) : Fin 6 → Fin 3 :=
  match r.val with
  | 0 => colouring0
  | 1 => colouring1
  | 2 => colouring2
  | 3 => colouring3
  | _ => colouring4

theorem colouring0_isBalanced : IsBalanced colouring0 := by
  decide

theorem colouring1_isBalanced : IsBalanced colouring1 := by
  decide

theorem colouring2_isBalanced : IsBalanced colouring2 := by
  decide

theorem colouring3_isBalanced : IsBalanced colouring3 := by
  decide

theorem colouring4_isBalanced : IsBalanced colouring4 := by
  decide

/-- Every member of the indexed five-row family is balanced. -/
theorem fiveColouring_isBalanced (r : Fin 5) : IsBalanced (fiveColouring r) := by
  fin_cases r <;> decide

/-- Number of selected rows in which labels `i` and `j` have equal colours. -/
def equalColourMultiplicity (i j : Fin 6) : ℕ :=
  ∑ r : Fin 5, if fiveColouring r i = fiveColouring r j then 1 else 0

/-- A label agrees with itself in all five rows. -/
theorem equalColourMultiplicity_self (i : Fin 6) :
    equalColourMultiplicity i i = 5 := by
  simp [equalColourMultiplicity]

/-- Distinct labels agree in exactly one row: the five matchings partition `K₆`. -/
theorem equalColourMultiplicity_of_ne :
    ∀ i j : Fin 6, i ≠ j → equalColourMultiplicity i j = 1 := by
  set_option maxRecDepth 100000 in
    decide

/-- Subtraction in the cyclic additive group of order three, represented on `Fin 3`. -/
def cyclicDifference (a b : Fin 3) : Fin 3 :=
  ⟨(a.val + 3 - b.val) % 3, Nat.mod_lt _ (by decide)⟩

/-- A cyclic ternary difference is zero exactly when the two colours agree. -/
@[simp]
theorem cyclicDifference_eq_zero_iff :
    ∀ a b : Fin 3, cyclicDifference a b = 0 ↔ a = b := by
  decide

section FiniteDoubleCount

variable {V : Type*} [Fintype V]

/-- Equal-colour count for one of the five selected coarsenings. -/
def agreementCount (left right : V → Fin 6) (r : Fin 5) : ℕ :=
  ∑ x : V,
    if fiveColouring r (left x) = fiveColouring r (right x) then 1 else 0

/-- Derivative-fibre count for one selected coarsening. -/
def derivativeCount (left right : V → Fin 6) (r : Fin 5)
    (difference : Fin 3) : ℕ :=
  ∑ x : V,
    if cyclicDifference (fiveColouring r (left x))
        (fiveColouring r (right x)) = difference then 1 else 0

/-- The zero-derivative count for one selected coarsening. -/
def zeroDerivativeCount (left right : V → Fin 6) (r : Fin 5) : ℕ :=
  derivativeCount left right r 0

/-- Zero cyclic difference is the same event as equal coarse colours. -/
@[simp]
theorem zeroDerivativeCount_eq_agreementCount
    (left right : V → Fin 6) (r : Fin 5) :
    zeroDerivativeCount left right r = agreementCount left right r := by
  simp [zeroDerivativeCount, derivativeCount, agreementCount]

/-- Number of points at which the two fine labels themselves agree. -/
def sameLabelCount (left right : V → Fin 6) : ℕ :=
  ∑ x : V, if left x = right x then 1 else 0

/-!
The only coarsening hypothesis used by the certificate.  Each of the five
explicit rows has exactly one third of the points in its zero derivative
fibre.  Multiplication by three avoids natural-number division.
-/
def FiveZeroDerivativeCounts (left right : V → Fin 6) : Prop :=
  ∀ r : Fin 5,
    3 * zeroDerivativeCount left right r = Fintype.card V

/-- Before imposing derivative balance, the five-row sum is `|V| + 4D`. -/
theorem five_colourings_double_count (left right : V → Fin 6) :
    (∑ r : Fin 5, zeroDerivativeCount left right r) =
      Fintype.card V + 4 * sameLabelCount left right := by
  calc
    (∑ r : Fin 5, zeroDerivativeCount left right r) =
        ∑ r : Fin 5, agreementCount left right r := by
          apply Finset.sum_congr rfl
          intro r _
          exact zeroDerivativeCount_eq_agreementCount left right r
    _ = ∑ r : Fin 5, ∑ x : V,
          if fiveColouring r (left x) = fiveColouring r (right x) then 1 else 0 := rfl
    _ = ∑ x : V, ∑ r : Fin 5,
          if fiveColouring r (left x) = fiveColouring r (right x) then 1 else 0 := by
          simpa only using
            (Finset.sum_comm
              (s := (Finset.univ : Finset (Fin 5)))
              (t := (Finset.univ : Finset V))
              (f := fun r : Fin 5 => fun x : V =>
                if fiveColouring r (left x) = fiveColouring r (right x)
                then 1 else 0))
    _ = ∑ x : V, equalColourMultiplicity (left x) (right x) := rfl
    _ = ∑ x : V,
          (1 + 4 * (if left x = right x then 1 else 0)) := by
          apply Finset.sum_congr rfl
          intro x _
          by_cases h : left x = right x
          · simp [h, equalColourMultiplicity_self]
          · simp [h, equalColourMultiplicity_of_ne]
    _ = Fintype.card V + 4 * sameLabelCount left right := by
          unfold sameLabelCount
          rw [Finset.sum_add_distrib, Finset.mul_sum]
          simp

/-- Summing the five one-third zero-derivative equations. -/
theorem five_zeroDerivative_total
    {left right : V → Fin 6}
    (h : FiveZeroDerivativeCounts left right) :
    3 * (∑ r : Fin 5, zeroDerivativeCount left right r) =
      5 * Fintype.card V := by
  calc
    3 * (∑ r : Fin 5, zeroDerivativeCount left right r) =
        ∑ r : Fin 5, 3 * zeroDerivativeCount left right r := by
          rw [Finset.mul_sum]
    _ = ∑ _r : Fin 5, Fintype.card V := by
          apply Finset.sum_congr rfl
          intro r _
          exact h r
    _ = 5 * Fintype.card V := by simp

/-- The exact arithmetic output of the five-colouring certificate: `6D = |V|`. -/
theorem six_mul_sameLabelCount_eq_card
    {left right : V → Fin 6}
    (h : FiveZeroDerivativeCounts left right) :
    6 * sameLabelCount left right = Fintype.card V := by
  have htotal := five_zeroDerivative_total h
  rw [five_colourings_double_count] at htotal
  omega

/-- Five selected zero-derivative equations are impossible on a set of size `3^n`. -/
theorem no_three_power_fiveZeroDerivativeCounts
    (n : ℕ) (left right : V → Fin 6)
    (hcard : Fintype.card V = 3 ^ n) :
    ¬ FiveZeroDerivativeCounts left right := by
  intro h
  have hsix := six_mul_sameLabelCount_eq_card h
  have heven : Even (6 * sameLabelCount left right) :=
    (show Even (6 : ℕ) by decide).mul_right _
  have hevenPow : Even (3 ^ n) := by
    rw [hsix, hcard] at heven
    exact heven
  have hoddPow : Odd (3 ^ n) := (show Odd (3 : ℕ) by decide).pow
  exact (Nat.not_even_iff_odd.mpr hoddPow) hevenPow

/--
Translation-shaped wrapper.  The caller supplies the fine-label map and the
map playing the role of one fixed translation.
-/
theorem no_depth6_five_fixed_translation
    (n : ℕ) (label : V → Fin 6) (translate : V → V)
    (hcard : Fintype.card V = 3 ^ n) :
    ¬ FiveZeroDerivativeCounts (fun x => label (translate x)) label :=
  no_three_power_fiveZeroDerivativeCounts n
    (fun x => label (translate x)) label hcard

end FiniteDoubleCount

/--
Concrete cardinality corollary on `n` ternary coordinates.  Lean computes the
domain cardinality as `3^n`; the caller assumes only the five selected
zero-derivative equations.
-/
theorem no_depth6_five_on_fin3_vectors
    (n : ℕ) (label : (Fin n → Fin 3) → Fin 6)
    (translate : (Fin n → Fin 3) → (Fin n → Fin 3)) :
    ¬ FiveZeroDerivativeCounts (fun x => label (translate x)) label := by
  apply no_depth6_five_fixed_translation n label translate
  simp

end Depth6Five


==> anc/formalization/Depth6FiveAxiomAudit.lean <==
import Depth6Five

/-!
Kernel-axiom audit for the explicit five-colouring depth-six certificate.

The expected report may contain standard Lean/mathlib foundational
dependencies.  It must contain no proof placeholder, evaluator escape hatch,
or project-specific assumption.
-/

#print axioms Depth6Five.colouring0_isBalanced
#print axioms Depth6Five.colouring1_isBalanced
#print axioms Depth6Five.colouring2_isBalanced
#print axioms Depth6Five.colouring3_isBalanced
#print axioms Depth6Five.colouring4_isBalanced
#print axioms Depth6Five.fiveColouring_isBalanced
#print axioms Depth6Five.equalColourMultiplicity_self
#print axioms Depth6Five.equalColourMultiplicity_of_ne
#print axioms Depth6Five.cyclicDifference_eq_zero_iff
#print axioms Depth6Five.zeroDerivativeCount_eq_agreementCount
#print axioms Depth6Five.five_colourings_double_count
#print axioms Depth6Five.five_zeroDerivative_total
#print axioms Depth6Five.six_mul_sameLabelCount_eq_card
#print axioms Depth6Five.no_three_power_fiveZeroDerivativeCounts
#print axioms Depth6Five.no_depth6_five_fixed_translation
#print axioms Depth6Five.no_depth6_five_on_fin3_vectors


==> anc/formalization/FinePDFZDB.lean <==
import BentPartitionDepthTheorem

/-!
# Fine PDF/ZDB consequences of the ordinary bent-partition theorem

This module only repackages the certified integration identity.  The
cross-multiplied statement is primary, so natural-number division is
introduced only after positivity of the depth has been recovered from the
partition hypotheses.

`fineZeroDifferenceCount cell h` counts the points whose fine label is
preserved by translation through `h`.  Thus the pointwise theorem is the
fine partitioned-difference-family identity, and constancy of the same count
is the zero-difference-balanced formulation.
-/

noncomputable section

namespace BentPartitionDepthConsequences

open BentPartitionDepthTheorem

variable {p n K m : ℕ} [hp : Fact p.Prime]

/-- The number of label-preserving transitions in direction `h`. -/
def fineZeroDifferenceCount (cell : V p n → Fin K) (h : V p n) : ℕ :=
  withinCellCount cell h

/-- Division-free form of the fine PDF identity. -/
def HasCrossMultipliedFinePDFIdentity (cell : V p n → Fin K) : Prop :=
  ∀ h : V p n, h ≠ 0 → K * fineZeroDifferenceCount cell h = p ^ n

/-- ZDB formulation with an explicitly supplied nonzero-difference
multiplicity. -/
def IsFineZDBWithMultiplicity (cell : V p n → Fin K) (μ : ℕ) : Prop :=
  ∀ h : V p n, h ≠ 0 → fineZeroDifferenceCount cell h = μ

@[simp]
lemma fineZeroDifferenceCount_eq_withinCellCount
    (cell : V p n → Fin K) (h : V p n) :
    fineZeroDifferenceCount cell h = withinCellCount cell h := rfl

/-- Exact pointwise fine PDF identity, stated without division. -/
theorem finePDF_crossMultiplied_identity
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (h : V p n) (hh : h ≠ 0) :
    K * fineZeroDifferenceCount cell h = p ^ n := by
  simpa [fineZeroDifferenceCount] using
    depth_mul_withinCellCount_eq_spaceCard cell partition h hh

/-- Every ordinary bent partition satisfies the division-free fine PDF
predicate. -/
theorem ordinaryBentPartition_hasCrossMultipliedFinePDFIdentity
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell) :
    HasCrossMultipliedFinePDFIdentity cell := by
  intro h hh
  exact finePDF_crossMultiplied_identity cell partition h hh

/-- Quotient form of the fine PDF/ZDB count.  Positivity of `K` comes from
`K = p * m`, primality of `p`, and `m > 0`; it is not an extra hypothesis. -/
theorem fineZeroDifferenceCount_eq_spaceCard_div_depth
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (h : V p n) (hh : h ≠ 0) :
    fineZeroDifferenceCount cell h = p ^ n / K := by
  have hKpos : 0 < K := by
    rw [partition.depth_eq]
    exact Nat.mul_pos hp.out.pos partition.multiplicity_pos
  exact Nat.eq_div_of_mul_eq_right (Nat.ne_of_gt hKpos)
    (finePDF_crossMultiplied_identity cell partition h hh)

/-- The fine label map is ZDB with nonzero-difference multiplicity
`p ^ n / K`. -/
theorem ordinaryBentPartition_isFineZDBWithQuotientMultiplicity
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell) :
    IsFineZDBWithMultiplicity cell (p ^ n / K) := by
  intro h hh
  exact fineZeroDifferenceCount_eq_spaceCard_div_depth cell partition h hh

end BentPartitionDepthConsequences



==> anc/formalization/FinePDFZDBAxiomAudit.lean <==
import FinePDFZDB

/-!
Kernel-dependency audit entry point for `FinePDFZDB.lean`.

This entry point is compiled in the pinned Lean project.  Its report may
contain only Lean/mathlib's standard foundational principles and contains no
project-specific assumption or placeholder.
-/

#print axioms BentPartitionDepthConsequences.fineZeroDifferenceCount_eq_withinCellCount
#print axioms BentPartitionDepthConsequences.finePDF_crossMultiplied_identity
#print axioms BentPartitionDepthConsequences.ordinaryBentPartition_hasCrossMultipliedFinePDFIdentity
#print axioms BentPartitionDepthConsequences.fineZeroDifferenceCount_eq_spaceCard_div_depth
#print axioms BentPartitionDepthConsequences.ordinaryBentPartition_isFineZDBWithQuotientMultiplicity


==> anc/formalization/FiveTestMinimality.lean <==
import Depth6Five
import Mathlib.Algebra.Order.BigOperators.Group.Finset

/-!
# Scoped five-test lower bound

This file proves a deliberately limited minimality statement for families of
balanced maps `Fin 6 → Fin 3`.  If every unordered pair of distinct labels
has the same positive *integer* equal-colour multiplicity, then the indexing
type has at least five elements.

The proof is an exact finite double count.  One balanced row contributes six
ordered distinct equal-colour incidences: each of its three two-element
fibres contributes two orientations.  There are thirty ordered distinct
label pairs, and positivity makes every one occur at least once.

This is not a statement about arbitrary nonlinear deductions from fewer than
five bent coarsenings, nor about weighted or tight-frame certificates.
-/

namespace FiveTestMinimality

open scoped BigOperators

/-- Equal-colour multiplicity of labels `i,j` in an indexed test family. -/
def familyEqualColourMultiplicity {R : Type*} [Fintype R]
    (tests : R → Fin 6 → Fin 3) (i j : Fin 6) : ℕ :=
  ∑ r : R, if tests r i = tests r j then 1 else 0

/-- Equal-colour multiplicity is symmetric in the two labels. -/
theorem familyEqualColourMultiplicity_comm {R : Type*} [Fintype R]
    (tests : R → Fin 6 → Fin 3) (i j : Fin 6) :
    familyEqualColourMultiplicity tests i j =
      familyEqualColourMultiplicity tests j i := by
  unfold familyEqualColourMultiplicity
  apply Finset.sum_congr rfl
  intro r _
  by_cases h : tests r i = tests r j
  · rw [if_pos h, if_pos h.symm]
  · have h' : tests r j ≠ tests r i := by
      intro hji
      exact h hji.symm
    rw [if_neg h, if_neg h']

/-!
The inequality `i < j` selects one orientation of each unordered distinct
pair.  Symmetry of `familyEqualColourMultiplicity` makes this precisely an
unordered-pair condition rather than an extra orientation hypothesis.
-/

/-- Every unordered distinct label pair has one positive uniform multiplicity. -/
def HasPositiveUniformUnorderedMultiplicity {R : Type*} [Fintype R]
    (tests : R → Fin 6 → Fin 3) : Prop :=
  ∃ multiplicity : ℕ, 0 < multiplicity ∧
    ∀ i j : Fin 6, i < j →
      familyEqualColourMultiplicity tests i j = multiplicity

/-- One balanced ternary row on six labels has six ordered distinct agreements. -/
theorem balanced_row_ordered_distinct_agreement_count
    (c : Fin 6 → Fin 3) (hbalanced : Depth6Five.IsBalanced c) :
    (∑ i : Fin 6, ∑ j : Fin 6,
      if i ≠ j ∧ c i = c j then 1 else 0) = 6 := by
  have hone (i : Fin 6) :
      (∑ j : Fin 6, if i ≠ j ∧ c i = c j then 1 else 0) = 1 := by
    have hfiber :
        ((Finset.univ.filter fun j : Fin 6 => c j = c i).card) = 2 :=
      hbalanced (c i)
    have himem : i ∈ (Finset.univ.filter fun j : Fin 6 => c j = c i) := by
      simp
    calc
      (∑ j : Fin 6, if i ≠ j ∧ c i = c j then 1 else 0) =
          ((Finset.univ : Finset (Fin 6)).filter fun j =>
            i ≠ j ∧ c i = c j).card := by
              exact Finset.sum_boole (R := ℕ)
                (fun j : Fin 6 => i ≠ j ∧ c i = c j)
                (Finset.univ : Finset (Fin 6))
      _ = ((Finset.univ.filter fun j : Fin 6 => c j = c i).erase i).card := by
            congr 1
            ext j
            simp [eq_comm]
      _ = 1 := by
            rw [Finset.card_erase_of_mem himem, hfiber]
  calc
    (∑ i : Fin 6, ∑ j : Fin 6,
        if i ≠ j ∧ c i = c j then 1 else 0) =
        ∑ _i : Fin 6, 1 := by
          apply Finset.sum_congr rfl
          intro i _
          exact hone i
    _ = 6 := by simp

/-- Total multiplicity over all ordered distinct label pairs. -/
def orderedDistinctAgreementTotal {R : Type*} [Fintype R]
    (tests : R → Fin 6 → Fin 3) : ℕ :=
  ∑ i : Fin 6, ∑ j : Fin 6,
    if i ≠ j then familyEqualColourMultiplicity tests i j else 0

/-- Double-counting rows first makes the total equal to six times the family size. -/
theorem orderedDistinctAgreementTotal_eq_six_mul_card
    {R : Type*} [Fintype R] (tests : R → Fin 6 → Fin 3)
    (hbalanced : ∀ r : R, Depth6Five.IsBalanced (tests r)) :
    orderedDistinctAgreementTotal tests = 6 * Fintype.card R := by
  unfold orderedDistinctAgreementTotal familyEqualColourMultiplicity
  calc
    (∑ i : Fin 6, ∑ j : Fin 6,
        if i ≠ j then
          ∑ r : R, if tests r i = tests r j then 1 else 0
        else 0) =
        ∑ i : Fin 6, ∑ j : Fin 6, ∑ r : R,
          if i ≠ j ∧ tests r i = tests r j then 1 else 0 := by
            apply Finset.sum_congr rfl
            intro i _
            apply Finset.sum_congr rfl
            intro j _
            by_cases hij : i ≠ j <;> simp [hij]
    _ = ∑ i : Fin 6, ∑ r : R, ∑ j : Fin 6,
          if i ≠ j ∧ tests r i = tests r j then 1 else 0 := by
            apply Finset.sum_congr rfl
            intro i _
            simpa only using
              (Finset.sum_comm
                (s := (Finset.univ : Finset (Fin 6)))
                (t := (Finset.univ : Finset R))
                (f := fun j : Fin 6 => fun r : R =>
                  if i ≠ j ∧ tests r i = tests r j then 1 else 0))
    _ = ∑ r : R, ∑ i : Fin 6, ∑ j : Fin 6,
          if i ≠ j ∧ tests r i = tests r j then 1 else 0 := by
            simpa only using
              (Finset.sum_comm
                (s := (Finset.univ : Finset (Fin 6)))
                (t := (Finset.univ : Finset R))
                (f := fun i : Fin 6 => fun r : R =>
                  ∑ j : Fin 6,
                    if i ≠ j ∧ tests r i = tests r j then 1 else 0))
    _ = ∑ _r : R, 6 := by
          apply Finset.sum_congr rfl
          intro r _
          exact balanced_row_ordered_distinct_agreement_count
            (tests r) (hbalanced r)
    _ = 6 * Fintype.card R := by simp [Nat.mul_comm]

/-!
This is the only minimality theorem exported by the file.  Repeated rows are
allowed because a family is represented by an arbitrary finite indexing
type.  The hypothesis is unweighted: `λ` is the common natural-number
multiplicity.
-/

/-- A balanced pair-uniform family with positive multiplicity has at least five rows. -/
theorem five_le_card_of_balanced_positive_uniform
    {R : Type*} [Fintype R] (tests : R → Fin 6 → Fin 3)
    (hbalanced : ∀ r : R, Depth6Five.IsBalanced (tests r))
    (huniform : HasPositiveUniformUnorderedMultiplicity tests) :
    5 ≤ Fintype.card R := by
  rcases huniform with ⟨multiplicity, hmultPos, hmult⟩
  have hall (i j : Fin 6) (hij : i ≠ j) :
      familyEqualColourMultiplicity tests i j = multiplicity := by
    rcases lt_or_gt_of_ne hij with hijlt | hjilt
    · exact hmult i j hijlt
    · calc
        familyEqualColourMultiplicity tests i j =
            familyEqualColourMultiplicity tests j i :=
          familyEqualColourMultiplicity_comm tests i j
        _ = multiplicity := hmult j i hjilt
  have hthirty :
      (∑ i : Fin 6, ∑ j : Fin 6, if i ≠ j then 1 else 0) = 30 := by
    decide
  have hlower : 30 ≤ orderedDistinctAgreementTotal tests := by
    calc
      30 = ∑ i : Fin 6, ∑ j : Fin 6,
          if i ≠ j then 1 else 0 := hthirty.symm
      _ ≤ ∑ i : Fin 6, ∑ j : Fin 6,
          if i ≠ j then familyEqualColourMultiplicity tests i j else 0 := by
            apply Finset.sum_le_sum
            intro i _
            apply Finset.sum_le_sum
            intro j _
            by_cases hij : i = j
            · simp [hij]
            · simp only [if_pos hij]
              rw [hall i j hij]
              exact hmultPos
      _ = orderedDistinctAgreementTotal tests := rfl
  rw [orderedDistinctAgreementTotal_eq_six_mul_card tests hbalanced] at hlower
  omega

/-- The existing five explicit rows have common unordered-pair multiplicity one. -/
theorem fiveColouring_hasPositiveUniformUnorderedMultiplicity :
    HasPositiveUniformUnorderedMultiplicity Depth6Five.fiveColouring := by
  refine ⟨1, by decide, ?_⟩
  intro i j hij
  simpa [familyEqualColourMultiplicity, Depth6Five.equalColourMultiplicity] using
    (Depth6Five.equalColourMultiplicity_of_ne i j (ne_of_lt hij))

/-- The existing five rows attain equality in the scoped cardinality bound. -/
theorem fiveColouring_attains_scoped_bound :
    Fintype.card (Fin 5) = 5 ∧
      (∀ r : Fin 5,
        Depth6Five.IsBalanced (Depth6Five.fiveColouring r)) ∧
      HasPositiveUniformUnorderedMultiplicity Depth6Five.fiveColouring := by
  exact ⟨by simp, Depth6Five.fiveColouring_isBalanced,
    fiveColouring_hasPositiveUniformUnorderedMultiplicity⟩

end FiveTestMinimality


==> anc/formalization/FiveTestMinimalityAxiomAudit.lean <==
import FiveTestMinimality

/-!
Kernel-axiom audit for the scoped five-test cardinality lower bound.

The expected report may contain standard Lean/mathlib foundational
dependencies.  It must contain no proof placeholder, evaluator escape hatch,
or project-specific assumption.
-/

#print axioms FiveTestMinimality.familyEqualColourMultiplicity_comm
#print axioms FiveTestMinimality.balanced_row_ordered_distinct_agreement_count
#print axioms FiveTestMinimality.orderedDistinctAgreementTotal_eq_six_mul_card
#print axioms FiveTestMinimality.five_le_card_of_balanced_positive_uniform
#print axioms FiveTestMinimality.fiveColouring_hasPositiveUniformUnorderedMultiplicity
#print axioms FiveTestMinimality.fiveColouring_attains_scoped_bound


==> anc/formalization/IntegrationAxiomAudit.lean <==
import BentPartitionDepthTheorem

/-!
 Kernel-dependency audit entry point for the end-to-end ordinary bent-partition
depth theorem.  Run this only after `BentPartitionDepthTheorem.lean` and its
two imported certified modules compile in the pinned project.

An acceptable report may contain Lean/mathlib's standard foundational
principles (`propext`, `Classical.choice`, and `Quot.sound`).  It must not
contain a placeholder principle, native-reduction shortcut, or any
project-specific assumption.
-/

#print axioms BentPartitionDepthTheorem.balancedCoarsening_derivative_eq_zero_iff
#print axioms BentPartitionDepthTheorem.derivativeCount_zero_eq_sameColorCount
#print axioms BentPartitionDepthTheorem.depth_mul_withinCellCount_eq_spaceCard
#print axioms BentPartitionDepthTheorem.depth_dvd_spaceCard_of_nonzero_direction
#print axioms BentPartitionDepthTheorem.depth_dvd_spaceCard
#print axioms BentPartitionDepthTheorem.depth_eq_prime_pow


==> anc/formalization/StrictDepth.lean <==
import BentPartitionDepthTheorem
import Mathlib.Algebra.Prime.Lemmas

/-!
# Strict depth bounds for ordinary bent partitions

The integration theorem gives a positive within-cell transition count in
every nonzero direction.  Such a transition supplies two distinct ambient
points with the same fine label, so the surjective label map is not
injective.  Finite cardinality comparison then strengthens `K ∣ p ^ n` to
`K < p ^ n`, and the prime-power exponent satisfies `t < n`.

The final section exposes a separate conditional interface for the familiar
even-dimensional cell-size divisibility route.  That classical cell-size
theorem is deliberately an input here; it is not silently assumed to have
been formalized by the ordinary bent-partition structure.
-/

noncomputable section

namespace BentPartitionDepthConsequences

open BentPartitionDepthTheorem

variable {p n K m : ℕ} [hp : Fact p.Prime]

/-- Every nonzero translation has at least one within-cell transition. -/
theorem withinCellCount_pos_of_nonzero_direction
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (h : V p n) (hh : h ≠ 0) :
    0 < withinCellCount cell h := by
  have hmul := depth_mul_withinCellCount_eq_spaceCard cell partition h hh
  by_contra hnotpos
  have hzero : withinCellCount cell h = 0 := Nat.eq_zero_of_not_pos hnotpos
  have hspacezero : p ^ n = 0 := by
    simpa [hzero] using hmul.symm
  exact (Nat.ne_of_gt (Nat.pow_pos hp.out.pos)) hspacezero

/-- A nonzero direction witnesses that the fine-cell label map is not
injective. -/
theorem cell_not_injective_of_nonzero_direction
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (h : V p n) (hh : h ≠ 0) :
    ¬Function.Injective cell := by
  classical
  have hcount := withinCellCount_pos_of_nonzero_direction cell partition h hh
  unfold withinCellCount BentPartitionDepth.sameCellTransitionCount at hcount
  let classicalSubtypeFintype :
      Fintype {x : V p n // cell x = cell ((fun y => y + h) x)} :=
    @Subtype.fintype (V p n)
      (fun x => cell x = cell ((fun y => y + h) x))
      (fun x => Classical.propDecidable
        (cell x = cell ((fun y => y + h) x))) inferInstance
  have hnonempty :
      Nonempty {x : V p n // cell x = cell ((fun y => y + h) x)} :=
    (@Fintype.card_pos_iff _ classicalSubtypeFintype).mp hcount
  obtain ⟨⟨x, hx⟩⟩ := hnonempty
  intro hinjective
  have hfixed : x = x + h := hinjective hx
  apply hh
  have hzero_eq_h : (0 : V p n) = h := by
    simpa [add_assoc] using congrArg (fun y => -x + y) hfixed
  exact hzero_eq_h.symm

/-- The depth is strictly smaller than the ambient cardinality. -/
theorem depth_lt_spaceCard
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell) :
    K < p ^ n := by
  obtain ⟨t, htpos, htn, _hKt⟩ := depth_eq_prime_pow cell partition
  have hnpos : 0 < n :=
    lt_of_lt_of_le Nat.zero_lt_one (htpos.trans htn)
  let h : V p n := firstCoordinateDirection p n hnpos
  have hh : h ≠ 0 := firstCoordinateDirection_ne_zero p n hnpos
  have hnotinjective : ¬Function.Injective cell :=
    cell_not_injective_of_nonzero_direction cell partition h hh
  have hcardlt := Fintype.card_lt_of_surjective_not_injective
    cell partition.cell_surjective hnotinjective
  simpa [V] using hcardlt

/-- Prime-power form with the sharp strict exponent bound. -/
theorem depth_eq_prime_pow_strict
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell) :
    ∃ t : ℕ, 1 ≤ t ∧ t < n ∧ K = p ^ t := by
  obtain ⟨t, htpos, _htn, hKt⟩ := depth_eq_prime_pow cell partition
  have hpowers : p ^ t < p ^ n := by
    simpa [hKt] using depth_lt_spaceCard cell partition
  have htn : t < n :=
    (Nat.pow_lt_pow_iff_right hp.out.one_lt).mp hpowers
  exact ⟨t, htpos, htn, hKt⟩

section ConditionalEvenDimension

/-- Arithmetic kernel behind the conditional half-dimension bound: a prime
power dividing `p ^ r` times a factor coprime to `p` already divides
`p ^ r`. -/
lemma primePow_exponent_le_of_dvd_mul_coprime
    (r t u : ℕ) (hcoprime : Nat.Coprime p u)
    (hdiv : p ^ t ∣ p ^ r * u) :
    t ≤ r := by
  have hnotdvd : ¬p ∣ u := hp.out.coprime_iff_not_dvd.mp hcoprime
  have hpowdiv : p ^ t ∣ p ^ r :=
    hp.out.prime.pow_dvd_of_dvd_mul_right t hnotdvd hdiv
  exact (Nat.pow_dvd_pow_iff_le_right hp.out.one_lt).mp hpowdiv

/-- Combine the certified prime-power depth theorem with an externally
supplied factored cell-size divisibility. -/
theorem depth_eq_prime_pow_bounded_of_factored_divisibility
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (r u : ℕ) (hcoprime : Nat.Coprime p u)
    (hdiv : K ∣ p ^ r * u) :
    ∃ t : ℕ, 1 ≤ t ∧ t ≤ r ∧ K = p ^ t := by
  obtain ⟨t, htpos, _htn, hKt⟩ := depth_eq_prime_pow cell partition
  have hpowdiv : p ^ t ∣ p ^ r * u := by
    simpa [hKt] using hdiv
  have htr : t ≤ r :=
    primePow_exponent_le_of_dvd_mul_coprime r t u hcoprime hpowdiv
  exact ⟨t, htpos, htr, hKt⟩

/-- Explicit hypothesis boundary for the classical even-dimensional
cell-size route.  In the intended application `u` is the factor
`p ^ (n / 2) - 1` or `p ^ (n / 2) + 1`; both the divisibility and its
coprimality with `p` remain visible inputs until the cell-size theorem is
formalized. -/
def EvenCellSizeDivisibilityInput (p n K : ℕ) : Prop :=
  Even n ∧ ∃ u : ℕ,
    Nat.Coprime p u ∧ K ∣ p ^ (n / 2) * u

/-- Conditional half-dimension exponent bound.  This theorem does not derive
`EvenCellSizeDivisibilityInput` from the bent-partition axioms. -/
theorem depth_eq_prime_pow_half_bounded_of_evenCellSizeDivisibility
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (hcellSize : EvenCellSizeDivisibilityInput p n K) :
    ∃ t : ℕ, 1 ≤ t ∧ t ≤ n / 2 ∧ K = p ^ t := by
  rcases hcellSize with ⟨_hnEven, u, hcoprime, hdiv⟩
  exact depth_eq_prime_pow_bounded_of_factored_divisibility
    cell partition (n / 2) u hcoprime hdiv

end ConditionalEvenDimension

end BentPartitionDepthConsequences


==> anc/formalization/StrictDepthAxiomAudit.lean <==
import StrictDepth

/-!
Kernel-dependency audit entry point for `StrictDepth.lean`.

This entry point is compiled in the pinned Lean project.  In particular, the
conditional half-dimension theorem audits only the deduction
from its explicit cell-size divisibility input, not that external input.
-/

#print axioms BentPartitionDepthConsequences.withinCellCount_pos_of_nonzero_direction
#print axioms BentPartitionDepthConsequences.cell_not_injective_of_nonzero_direction
#print axioms BentPartitionDepthConsequences.depth_lt_spaceCard
#print axioms BentPartitionDepthConsequences.depth_eq_prime_pow_strict
#print axioms BentPartitionDepthConsequences.primePow_exponent_le_of_dvd_mul_coprime
#print axioms BentPartitionDepthConsequences.depth_eq_prime_pow_bounded_of_factored_divisibility
#print axioms BentPartitionDepthConsequences.depth_eq_prime_pow_half_bounded_of_evenCellSizeDivisibility


==> anc/formalization/TransitionMeasurement.lean <==
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Data.Real.Basic
import Mathlib.LinearAlgebra.Dimension.Constructions
import Mathlib.LinearAlgebra.Dimension.Finrank
import Mathlib.LinearAlgebra.Matrix.Symmetric
import Mathlib.LinearAlgebra.Matrix.Trace
import Mathlib.Tactic.Abel
import Mathlib.Tactic.Ring

/-!
# A universal blind subspace for balanced transition measurements

This module formalizes Proposition 5.2 of the manuscript.  For a finite label
set of size `K`, a balanced colouring of the labels by a finite additive group
defines coarse transition measurements.  The explicit matrices

`H(d) i j = -(d i + d j) + K * d i * 1_{i=j}`

are invisible to every such measurement whenever `sum d = 0`.  They are
symmetric, have zero row sums, zero column sums and zero trace.  Finally, for
`K = n + 1 >= 3`, these matrices form the range of an injective linear map
from `Fin n -> ℝ`, so the blind subspace has dimension `n = K - 1`.

The proof is purely finite real linear algebra and matches the matrix field
used in the paper statement.
-/

noncomputable section

namespace TransitionMeasurement

open scoped BigOperators

abbrev RealMatrix (K : ℕ) := Matrix (Fin K) (Fin K) ℝ

/-- The explicit hidden matrix used in Proposition 5.2. -/
def hiddenMatrix (K : ℕ) (d : Fin K → ℝ) : RealMatrix K :=
  fun i j => -(d i + d j) + if i = j then (K : ℝ) * d i else 0

/-- A colouring is balanced when every colour has the same indicator sum. -/
def IsBalanced {K : ℕ} {A : Type*} [Fintype A] [DecidableEq A]
    (c : Fin K → A) (m : ℝ) : Prop :=
  ∀ a : A, (∑ i : Fin K, if c i = a then (1 : ℝ) else 0) = m

/-- Coarse derivative-value measurement induced by a colouring. -/
def transitionMeasurement {K : ℕ} {A : Type*}
    [AddCommGroup A] [DecidableEq A]
    (c : Fin K → A) (a : A) (M : RealMatrix K) : ℝ :=
  ∑ i : Fin K, ∑ j : Fin K,
    if c j - c i = a then M i j else 0

/-- The matrix construction is linear in its zero-sum parameter. -/
def hiddenLinearMap (K : ℕ) : (Fin K → ℝ) →ₗ[ℝ] RealMatrix K where
  toFun := hiddenMatrix K
  map_add' := by
    intro d e
    ext i j
    change hiddenMatrix K (d + e) i j =
      hiddenMatrix K d i j + hiddenMatrix K e i j
    simp only [hiddenMatrix, Pi.add_apply]
    split_ifs <;> ring
  map_smul' := by
    intro r d
    ext i j
    change hiddenMatrix K (r • d) i j = r • hiddenMatrix K d i j
    simp only [hiddenMatrix, Pi.smul_apply, smul_eq_mul]
    split_ifs <;> ring

/-- Extend `n` free coordinates by a leading coordinate that makes the sum
zero. -/
def zeroSumExtension (n : ℕ) : (Fin n → ℝ) →ₗ[ℝ] (Fin (n + 1) → ℝ) where
  toFun u := Fin.cases (-∑ i : Fin n, u i) u
  map_add' := by
    intro u v
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp only [Fin.cases_zero, Pi.add_apply, Finset.sum_add_distrib]
      ring
    · simp
  map_smul' := by
    intro r u
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp [Finset.mul_sum]
    · simp

/-- The `K-1`-parameter family of blind matrices, written with `K=n+1`. -/
def blindEmbedding (n : ℕ) : (Fin n → ℝ) →ₗ[ℝ] RealMatrix (n + 1) :=
  (hiddenLinearMap (n + 1)).comp (zeroSumExtension n)

/-- Its range is the explicit blind subspace. -/
def blindSubspace (n : ℕ) : Submodule ℝ (RealMatrix (n + 1)) :=
  LinearMap.range (blindEmbedding n)

theorem zeroSumExtension_sum (n : ℕ) (u : Fin n → ℝ) :
    ∑ i : Fin (n + 1), zeroSumExtension n u i = 0 := by
  rw [Fin.sum_univ_succ]
  simp [zeroSumExtension]

theorem zeroSumExtension_injective (n : ℕ) :
    Function.Injective (zeroSumExtension n) := by
  intro u v huv
  funext i
  have h := congrFun huv i.succ
  simpa [zeroSumExtension] using h

theorem hiddenMatrix_row_sum {K : ℕ} (d : Fin K → ℝ)
    (hd : ∑ i : Fin K, d i = 0) (i : Fin K) :
    ∑ j : Fin K, hiddenMatrix K d i j = 0 := by
  classical
  simp only [hiddenMatrix, Finset.sum_add_distrib,
    Finset.sum_neg_distrib]
  simp [hd]

theorem hiddenMatrix_column_sum {K : ℕ} (d : Fin K → ℝ)
    (hd : ∑ i : Fin K, d i = 0) (j : Fin K) :
    ∑ i : Fin K, hiddenMatrix K d i j = 0 := by
  classical
  simp only [hiddenMatrix, Finset.sum_add_distrib,
    Finset.sum_neg_distrib]
  simp [hd]

theorem hiddenMatrix_symmetric {K : ℕ} (d : Fin K → ℝ) :
    (hiddenMatrix K d).IsSymm := by
  rw [Matrix.IsSymm.ext_iff]
  intro i j
  classical
  simp only [hiddenMatrix]
  by_cases h : i = j
  · subst j
    rfl
  · have h' : j ≠ i := Ne.symm h
    simp [h, h']
    ring

theorem hiddenMatrix_trace_zero {K : ℕ} (d : Fin K → ℝ)
    (hd : ∑ i : Fin K, d i = 0) :
    Matrix.trace (hiddenMatrix K d) = 0 := by
  classical
  change (∑ i : Fin K,
    (-(d i + d i) + if i = i then (K : ℝ) * d i else 0)) = 0
  simp only [ite_true]
  calc
    (∑ i : Fin K, (-(d i + d i) + (K : ℝ) * d i)) =
        ((K : ℝ) - 2) * ∑ i : Fin K, d i := by
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl
          intro i _
          ring
    _ = 0 := by rw [hd]; ring

/-- Algebraic expansion of a weighted measurement of `H(d)`. -/
theorem weighted_hidden_expansion {K : ℕ}
    (W : RealMatrix K) (d : Fin K → ℝ) :
    (∑ i : Fin K, ∑ j : Fin K, W i j * hiddenMatrix K d i j) =
      -(∑ i : Fin K, d i * (∑ j : Fin K, W i j))
      - (∑ j : Fin K, d j * (∑ i : Fin K, W i j))
      + (K : ℝ) * ∑ i : Fin K, W i i * d i := by
  classical
  simp only [hiddenMatrix]
  calc
    (∑ i : Fin K, ∑ j : Fin K,
        W i j * (-(d i + d j) + if i = j then (K : ℝ) * d i else 0)) =
        ∑ i : Fin K, ∑ j : Fin K,
          (-W i j * d i - W i j * d j +
            if i = j then (K : ℝ) * W i j * d i else 0) := by
              apply Finset.sum_congr rfl
              intro i _
              apply Finset.sum_congr rfl
              intro j _
              by_cases h : i = j <;> simp [h] <;> ring
    _ = -(∑ i : Fin K, d i * (∑ j : Fin K, W i j))
        - (∑ j : Fin K, d j * (∑ i : Fin K, W i j))
        + (K : ℝ) * ∑ i : Fin K, W i i * d i := by
          have hA :
              (∑ i : Fin K, ∑ j : Fin K, -W i j * d i) =
                -(∑ i : Fin K, d i * (∑ j : Fin K, W i j)) := by
            calc
              (∑ i : Fin K, ∑ j : Fin K, -W i j * d i) =
                  ∑ i : Fin K, -(∑ j : Fin K, W i j) * d i := by
                    apply Finset.sum_congr rfl
                    intro i _
                    calc
                      (∑ j : Fin K, -W i j * d i) =
                          ∑ j : Fin K, -(W i j * d i) := by
                            apply Finset.sum_congr rfl
                            intro j _
                            ring
                      _ = -(∑ j : Fin K, W i j * d i) := by
                            rw [Finset.sum_neg_distrib]
                      _ = -(∑ j : Fin K, W i j) * d i := by
                            rw [← Finset.sum_mul]
                            ring
              _ = ∑ i : Fin K, -(d i * (∑ j : Fin K, W i j)) := by
                    apply Finset.sum_congr rfl
                    intro i _
                    ring
              _ = -(∑ i : Fin K, d i * (∑ j : Fin K, W i j)) := by
                    rw [Finset.sum_neg_distrib]
          have hB :
              (∑ i : Fin K, ∑ j : Fin K, W i j * d j) =
                ∑ j : Fin K, d j * (∑ i : Fin K, W i j) := by
            rw [Finset.sum_comm]
            calc
              (∑ j : Fin K, ∑ i : Fin K, W i j * d j) =
                  ∑ j : Fin K, (∑ i : Fin K, W i j) * d j := by
                    apply Finset.sum_congr rfl
                    intro j _
                    rw [Finset.sum_mul]
              _ = ∑ j : Fin K, d j * (∑ i : Fin K, W i j) := by
                    apply Finset.sum_congr rfl
                    intro j _
                    ring
          have hC :
              (∑ i : Fin K, ∑ j : Fin K,
                if i = j then (K : ℝ) * W i j * d i else 0) =
                (K : ℝ) * ∑ i : Fin K, W i i * d i := by
            simp [Finset.mul_sum, mul_assoc]
          simp only [Finset.sum_add_distrib, Finset.sum_sub_distrib]
          rw [hA, hB, hC]

/-- Any weight matrix with constant row sums, constant column sums and
constant diagonal annihilates every zero-sum hidden matrix. -/
theorem weighted_hidden_eq_zero_of_regular {K : ℕ}
    (W : RealMatrix K) (d : Fin K → ℝ) (r δ : ℝ)
    (hd : ∑ i : Fin K, d i = 0)
    (hrow : ∀ i : Fin K, ∑ j : Fin K, W i j = r)
    (hcol : ∀ j : Fin K, ∑ i : Fin K, W i j = r)
    (hdiag : ∀ i : Fin K, W i i = δ) :
    (∑ i : Fin K, ∑ j : Fin K, W i j * hiddenMatrix K d i j) = 0 := by
  rw [weighted_hidden_expansion]
  simp_rw [hrow, hcol, hdiag]
  rw [← Finset.sum_mul, ← Finset.mul_sum, hd]
  ring

def transitionWeight {K : ℕ} {A : Type*}
    [AddCommGroup A] [DecidableEq A]
    (c : Fin K → A) (a : A) : RealMatrix K :=
  fun i j => if c j - c i = a then 1 else 0

theorem transitionWeight_row_sum {K : ℕ} {A : Type*}
    [Fintype A] [DecidableEq A] [AddCommGroup A]
    (c : Fin K → A) (m : ℝ) (hc : IsBalanced c m)
    (a : A) (i : Fin K) :
    ∑ j : Fin K, transitionWeight c a i j = m := by
  have hiff : ∀ j : Fin K, c j - c i = a ↔ c j = a + c i := by
    intro j
    constructor <;> intro h
    · rw [← h]
      abel
    · rw [h]
      abel
  simpa [transitionWeight, hiff] using hc (a + c i)

theorem transitionWeight_column_sum {K : ℕ} {A : Type*}
    [Fintype A] [DecidableEq A] [AddCommGroup A]
    (c : Fin K → A) (m : ℝ) (hc : IsBalanced c m)
    (a : A) (j : Fin K) :
    ∑ i : Fin K, transitionWeight c a i j = m := by
  have hiff : ∀ i : Fin K, c j - c i = a ↔ c i = c j - a := by
    intro i
    constructor <;> intro h
    · rw [← h]
      abel
    · rw [h]
      abel
  simpa [transitionWeight, hiff] using hc (c j - a)

theorem transitionWeight_diagonal {K : ℕ} {A : Type*}
    [DecidableEq A] [AddCommGroup A]
    (c : Fin K → A) (a : A) (i : Fin K) :
    transitionWeight c a i i = if a = 0 then 1 else 0 := by
  simp [transitionWeight, eq_comm]

theorem transitionMeasurement_eq_weighted {K : ℕ} {A : Type*}
    [DecidableEq A] [AddCommGroup A]
    (c : Fin K → A) (a : A) (M : RealMatrix K) :
    transitionMeasurement c a M =
      ∑ i : Fin K, ∑ j : Fin K, transitionWeight c a i j * M i j := by
  classical
  unfold transitionMeasurement transitionWeight
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  split_ifs <;> simp_all

/-- Every balanced coarse derivative-value measurement annihilates `H(d)`. -/
theorem transitionMeasurement_hidden_eq_zero {K : ℕ} {A : Type*}
    [Fintype A] [DecidableEq A] [AddCommGroup A]
    (c : Fin K → A) (m : ℝ) (hc : IsBalanced c m)
    (a : A) (d : Fin K → ℝ) (hd : ∑ i : Fin K, d i = 0) :
    transitionMeasurement c a (hiddenMatrix K d) = 0 := by
  rw [transitionMeasurement_eq_weighted]
  apply weighted_hidden_eq_zero_of_regular
      (transitionWeight c a) d m (if a = 0 then 1 else 0) hd
  · exact transitionWeight_row_sum c m hc a
  · exact transitionWeight_column_sum c m hc a
  · exact transitionWeight_diagonal c a

theorem hiddenLinearMap_injective {K : ℕ} (hK : 3 ≤ K) :
    Function.Injective (hiddenLinearMap K) := by
  intro d e hde
  funext i
  have hdiag := congrFun (congrFun hde i) i
  have hKne : (K : ℝ) - 2 ≠ 0 := by
    have : K ≠ 2 := ne_of_gt (lt_of_lt_of_le (by decide : 2 < 3) hK)
    exact sub_ne_zero.mpr ((Nat.cast_injective (R := ℝ)).ne this)
  have heq : ((K : ℝ) - 2) * d i = ((K : ℝ) - 2) * e i := by
    change hiddenMatrix K d i i = hiddenMatrix K e i i at hdiag
    convert hdiag using 1 <;> simp [hiddenMatrix] <;> ring
  have : ((K : ℝ) - 2) * (d i - e i) = 0 := by
    calc
      ((K : ℝ) - 2) * (d i - e i) =
          ((K : ℝ) - 2) * d i - ((K : ℝ) - 2) * e i := by ring
      _ = 0 := sub_eq_zero.mpr heq
  exact sub_eq_zero.mp ((mul_eq_zero.mp this).resolve_left hKne)

theorem blindEmbedding_injective (n : ℕ) (hn : 2 ≤ n) :
    Function.Injective (blindEmbedding n) :=
  (hiddenLinearMap_injective (by
      simpa [Nat.succ_eq_add_one] using Nat.succ_le_succ hn : 3 ≤ n + 1)).comp
    (zeroSumExtension_injective n)

/-- The explicit common blind subspace has dimension `n = (n+1)-1`. -/
theorem blindSubspace_finrank (n : ℕ) (hn : 2 ≤ n) :
    Module.finrank ℝ (blindSubspace n) = n := by
  rw [blindSubspace, LinearMap.finrank_range_of_inj
    (blindEmbedding_injective n hn)]
  exact Module.finrank_fin_fun ℝ

theorem blindEmbedding_row_sum (n : ℕ) (u : Fin n → ℝ)
    (i : Fin (n + 1)) :
    ∑ j : Fin (n + 1), blindEmbedding n u i j = 0 := by
  apply hiddenMatrix_row_sum
  exact zeroSumExtension_sum n u

theorem blindEmbedding_column_sum (n : ℕ) (u : Fin n → ℝ)
    (j : Fin (n + 1)) :
    ∑ i : Fin (n + 1), blindEmbedding n u i j = 0 := by
  apply hiddenMatrix_column_sum
  exact zeroSumExtension_sum n u

theorem blindEmbedding_symmetric (n : ℕ) (u : Fin n → ℝ) :
    (blindEmbedding n u).IsSymm :=
  hiddenMatrix_symmetric (zeroSumExtension n u)

theorem blindEmbedding_trace_zero (n : ℕ) (u : Fin n → ℝ) :
    Matrix.trace (blindEmbedding n u) = 0 := by
  apply hiddenMatrix_trace_zero
  exact zeroSumExtension_sum n u

theorem blindEmbedding_measurement_zero (n : ℕ) {A : Type*}
    [Fintype A] [DecidableEq A] [AddCommGroup A]
    (c : Fin (n + 1) → A) (m : ℝ) (hc : IsBalanced c m)
    (a : A) (u : Fin n → ℝ) :
    transitionMeasurement c a (blindEmbedding n u) = 0 := by
  apply transitionMeasurement_hidden_eq_zero c m hc a
  exact zeroSumExtension_sum n u

end TransitionMeasurement


==> anc/formalization/TransitionMeasurementAxiomAudit.lean <==
import TransitionMeasurement

/-!
Kernel-axiom audit for Proposition 5.2.  The expected report may contain only
standard Lean/mathlib foundational axioms and must contain no project-specific
assumption or proof placeholder.
-/

#print axioms TransitionMeasurement.zeroSumExtension_sum
#print axioms TransitionMeasurement.hiddenMatrix_row_sum
#print axioms TransitionMeasurement.hiddenMatrix_column_sum
#print axioms TransitionMeasurement.hiddenMatrix_symmetric
#print axioms TransitionMeasurement.hiddenMatrix_trace_zero
#print axioms TransitionMeasurement.transitionMeasurement_hidden_eq_zero
#print axioms TransitionMeasurement.blindEmbedding_injective
#print axioms TransitionMeasurement.blindSubspace_finrank
#print axioms TransitionMeasurement.blindEmbedding_measurement_zero


==> anc/formalization/VectorialRelabel.lean <==
import BentPartitionDepthTheorem
import Mathlib.LinearAlgebra.FiniteDimensional.Basic

/-!
# Vectorial relabelling after the depth theorem

Suppose an ordinary prime-valued bent partition has depth `K`.  The certified
depth theorem supplies `K = p ^ t`.  At that point the *set* of fine labels can
be relabelled, noncanonically, by the vector space `(ZMod p)^t`.

The main result below records the exact consequence of the original universal
balanced-fusion hypothesis: after any such relabelling, every nonzero linear
functional on the new label space gives a Walsh-flat scalar component.

This module deliberately does not claim that `Fin K` carried a canonical
linear structure before the relabelling.  It also does not derive vectorial
bentness from the fine ZDB identity alone; the proof uses the original
`allBalancedCoarsenings_walshFlat` field.
-/

noncomputable section

namespace BentPartitionDepthConsequences

open scoped BigOperators
open BentPartitionDepth BentPartitionDepthTheorem

variable {p n K m t : ℕ} [hp : Fact p.Prime]

/-- The concrete `t`-dimensional label space over `ZMod p`. -/
abbrev LabelSpace (p t : ℕ) := Fin t → ZMod p

/-- A cardinality equality `K = p ^ t` gives a noncanonical relabelling of the
fine labels by the vector space `(ZMod p)^t`. -/
noncomputable def labelVectorEquiv (hK : K = p ^ t) :
    Fin K ≃ LabelSpace p t :=
  Fintype.equivOfCardEq (by simp [LabelSpace, hK])

/-- Transport a fine label map through a chosen label/vector equivalence. -/
def vectorRelabel (e : Fin K ≃ LabelSpace p t) (cell : V p n → Fin K) :
    V p n → LabelSpace p t :=
  fun x => e (cell x)

/-- The scalar component of a vector-valued label map. -/
def vectorialComponent
    (ℓ : LabelSpace p t →ₗ[ZMod p] ZMod p)
    (F : V p n → LabelSpace p t) : V p n → ZMod p :=
  fun x => ℓ (F x)

/-- A vector-valued map is vectorial bent when all of its nonzero linear
components are Walsh-flat. -/
def IsVectorialBent (F : V p n → LabelSpace p t) : Prop :=
  ∀ ℓ : LabelSpace p t →ₗ[ZMod p] ZMod p, ℓ ≠ 0 →
    WalshBridge.IsWalshFlat (vectorialComponent ℓ F)

/-- Convert a linear functional on the transported label space to the `Fin p`
colouring expected by the ordinary-partition interface. -/
def linearColoring
    (e : Fin K ≃ LabelSpace p t)
    (ℓ : LabelSpace p t →ₗ[ZMod p] ZMod p) : Fin K → Fin p :=
  fun i => (ZMod.finEquiv p).symm (ℓ (e i))

@[simp]
lemma finEquiv_linearColoring
    (e : Fin K ≃ LabelSpace p t)
    (ℓ : LabelSpace p t →ₗ[ZMod p] ZMod p) (i : Fin K) :
    ZMod.finEquiv p (linearColoring e ℓ i) = ℓ (e i) := by
  simp [linearColoring]

/-- A nonzero linear functional from a vector space to its scalar field is
surjective.  The proof is explicit and therefore avoids a finite-dimensional
rank theorem. -/
theorem nonzeroLinearFunctional_surjective
    (ℓ : LabelSpace p t →ₗ[ZMod p] ZMod p) (hℓ : ℓ ≠ 0) :
    Function.Surjective ℓ := by
  have hexists : ∃ v : LabelSpace p t, ℓ v ≠ 0 := by
    by_contra hnone
    apply hℓ
    apply LinearMap.ext
    intro v
    simp only [LinearMap.zero_apply]
    by_contra hv
    exact hnone ⟨v, hv⟩
  obtain ⟨v, hv⟩ := hexists
  intro y
  refine ⟨(y * (ℓ v)⁻¹) • v, ?_⟩
  rw [map_smul]
  simp [smul_eq_mul, hv]

/-- Translation by a chosen preimage identifies any two fibres of a
surjective linear functional. -/
noncomputable def linearFunctionalFiberEquiv
    (ℓ : LabelSpace p t →ₗ[ZMod p] ZMod p)
    (hℓsurj : Function.Surjective ℓ) (a b : ZMod p) :
    {x : LabelSpace p t // ℓ x = a} ≃
      {x : LabelSpace p t // ℓ x = b} := by
  classical
  let d : LabelSpace p t := Classical.choose (hℓsurj (b - a))
  have hd : ℓ d = b - a := Classical.choose_spec (hℓsurj (b - a))
  exact
    { toFun := fun x => ⟨x.1 + d, by
        rw [map_add, x.2, hd]
        abel⟩
      invFun := fun x => ⟨x.1 - d, by
        rw [map_sub, x.2, hd]
        abel⟩
      left_inv := by
        intro x
        apply Subtype.ext
        simp
      right_inv := by
        intro x
        apply Subtype.ext
        simp }

/-- Reindex a colour fibre of `linearColoring` as the corresponding linear
functional fibre on the transported vector label space. -/
def linearColorFiberEquiv
    (e : Fin K ≃ LabelSpace p t)
    (ℓ : LabelSpace p t →ₗ[ZMod p] ZMod p) (color : Fin p) :
    {i : Fin K // linearColoring e ℓ i = color} ≃
      {x : LabelSpace p t // ℓ x = ZMod.finEquiv p color} where
  toFun i := ⟨e i.1, by
    have hi := congrArg (ZMod.finEquiv p) i.2
    simpa [linearColoring] using hi⟩
  invFun x := ⟨e.symm x.1, by
    apply (ZMod.finEquiv p).injective
    simpa [linearColoring] using x.2⟩
  left_inv := by
    intro i
    apply Subtype.ext
    exact e.symm_apply_apply i.1
  right_inv := by
    intro x
    apply Subtype.ext
    exact e.apply_symm_apply x.1

/-- Every nonzero linear functional gives a balanced colouring of the fine
labels.  Equal fibre sizes follow from translation between linear fibres;
their common size is identified with the partition multiplicity `m` by a
finite fibre sum and `K = p * m`. -/
theorem linearColoring_isBalanced
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (e : Fin K ≃ LabelSpace p t)
    (ℓ : LabelSpace p t →ₗ[ZMod p] ZMod p) (hℓ : ℓ ≠ 0) :
    IsBalanced p m (linearColoring e ℓ) := by
  classical
  have hℓsurj : Function.Surjective ℓ :=
    nonzeroLinearFunctional_surjective ℓ hℓ
  have hfibers (a b : Fin p) :
      Fintype.card {i : Fin K // linearColoring e ℓ i = a} =
        Fintype.card {i : Fin K // linearColoring e ℓ i = b} := by
    calc
      Fintype.card {i : Fin K // linearColoring e ℓ i = a} =
          Fintype.card
            {x : LabelSpace p t // ℓ x = ZMod.finEquiv p a} :=
        Fintype.card_congr (linearColorFiberEquiv e ℓ a)
      _ = Fintype.card
            {x : LabelSpace p t // ℓ x = ZMod.finEquiv p b} :=
        Fintype.card_congr
          (linearFunctionalFiberEquiv ℓ hℓsurj
            (ZMod.finEquiv p a) (ZMod.finEquiv p b))
      _ = Fintype.card {i : Fin K // linearColoring e ℓ i = b} :=
        (Fintype.card_congr (linearColorFiberEquiv e ℓ b)).symm
  have hfiberSum :
      (∑ color : Fin p,
        Fintype.card {i : Fin K // linearColoring e ℓ i = color}) = K := by
    calc
      (∑ color : Fin p,
          Fintype.card {i : Fin K // linearColoring e ℓ i = color}) =
          Fintype.card
            (Σ color : Fin p,
              {i : Fin K // linearColoring e ℓ i = color}) := by
        rw [Fintype.card_sigma]
      _ = Fintype.card (Fin K) :=
        Fintype.card_congr (Equiv.sigmaFiberEquiv (linearColoring e ℓ))
      _ = K := by simp
  intro color
  have hmul :
      p * Fintype.card {i : Fin K // linearColoring e ℓ i = color} =
        p * m := by
    calc
      p * Fintype.card {i : Fin K // linearColoring e ℓ i = color} =
          ∑ _other : Fin p,
            Fintype.card {i : Fin K // linearColoring e ℓ i = color} := by
        simp
      _ = ∑ other : Fin p,
            Fintype.card {i : Fin K // linearColoring e ℓ i = other} := by
        apply Fintype.sum_congr
        intro other
        exact hfibers color other
      _ = K := hfiberSum
      _ = p * m := partition.depth_eq
  exact Nat.mul_left_cancel hp.out.pos hmul

/-- Surjectivity of the original fine label map is preserved by relabelling. -/
theorem vectorRelabel_surjective
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (e : Fin K ≃ LabelSpace p t) :
    Function.Surjective (vectorRelabel e cell) := by
  intro y
  obtain ⟨x, hx⟩ := partition.cell_surjective (e.symm y)
  refine ⟨x, ?_⟩
  simp [vectorRelabel, hx]

/-- Under the ordinary partition hypothesis, every nonzero linear component
of a transported vector label map is Walsh-flat. -/
theorem nonzeroLinearComponent_isWalshFlat
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (e : Fin K ≃ LabelSpace p t)
    (ℓ : LabelSpace p t →ₗ[ZMod p] ZMod p) (hℓ : ℓ ≠ 0) :
    WalshBridge.IsWalshFlat
      (vectorialComponent ℓ (vectorRelabel e cell)) := by
  have hbalanced : IsBalanced p m (linearColoring e ℓ) :=
    linearColoring_isBalanced cell partition e ℓ hℓ
  have hflat :=
    partition.allBalancedCoarsenings_walshFlat
      (linearColoring e ℓ) hbalanced
  have hcomponent :
      balancedCoarsening cell (linearColoring e ℓ) =
        vectorialComponent ℓ (vectorRelabel e cell) := by
    funext x
    simp [balancedCoarsening, vectorialComponent, vectorRelabel]
  rw [← hcomponent]
  exact hflat

/-- Any vector relabelling of the fine labels is vectorial bent. -/
theorem vectorRelabel_isVectorialBent
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (e : Fin K ≃ LabelSpace p t) :
    IsVectorialBent (vectorRelabel e cell) := by
  intro ℓ hℓ
  exact nonzeroLinearComponent_isWalshFlat cell partition e ℓ hℓ

/-- Consequently, every nonzero linear component also has balanced
derivatives in every nonzero ambient direction.  This is a componentwise
statement; the stronger full vector-derivative uniformity theorem is not
asserted here. -/
theorem nonzeroLinearComponent_derivativeBalanced
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell)
    (e : Fin K ≃ LabelSpace p t)
    (ℓ : LabelSpace p t →ₗ[ZMod p] ZMod p) (hℓ : ℓ ≠ 0)
    (h : V p n) (hh : h ≠ 0) :
    WalshBridge.DerivativeBalanced
      (vectorialComponent ℓ (vectorRelabel e cell)) h :=
  WalshBridge.derivativeBalanced_of_isWalshFlat
    (nonzeroLinearComponent_isWalshFlat cell partition e ℓ hℓ) hh

/-- End-to-end vectorial relabelling consequence of the certified depth
theorem.  The equivalence is existential and noncanonical. -/
theorem exists_vectorialBent_relabelling
    (cell : V p n → Fin K)
    (partition : IsOrdinaryBentPartition p n K m cell) :
    ∃ t : ℕ, 1 ≤ t ∧ t ≤ n ∧ K = p ^ t ∧
      ∃ e : Fin K ≃ LabelSpace p t,
        Function.Surjective (vectorRelabel e cell) ∧
          IsVectorialBent (vectorRelabel e cell) := by
  obtain ⟨t, htpos, htn, hK⟩ := depth_eq_prime_pow cell partition
  let e : Fin K ≃ LabelSpace p t := labelVectorEquiv hK
  refine ⟨t, htpos, htn, hK, e, ?_, ?_⟩
  · exact vectorRelabel_surjective cell partition e
  · exact vectorRelabel_isVectorialBent cell partition e

end BentPartitionDepthConsequences


==> anc/formalization/VectorialRelabelAxiomAudit.lean <==
import VectorialRelabel

/-!
# Axiom audit for `VectorialRelabel`

The pinned project compiles `VectorialRelabel.lean` and this audit entry point;
the resulting `#print axioms` output is restricted to the standard
Lean/mathlib foundational principles recorded in the scope note.
-/

#print axioms BentPartitionDepthConsequences.nonzeroLinearFunctional_surjective
#print axioms BentPartitionDepthConsequences.linearColoring_isBalanced
#print axioms BentPartitionDepthConsequences.vectorRelabel_surjective
#print axioms BentPartitionDepthConsequences.nonzeroLinearComponent_isWalshFlat
#print axioms BentPartitionDepthConsequences.vectorRelabel_isVectorialBent
#print axioms BentPartitionDepthConsequences.nonzeroLinearComponent_derivativeBalanced
#print axioms BentPartitionDepthConsequences.exists_vectorialBent_relabelling


==> anc/formalization/WalshBridge.lean <==
import Mathlib.Analysis.Fourier.FiniteAbelian.PontryaginDuality
import Mathlib.Analysis.SpecialFunctions.Complex.CircleAddChar
import Mathlib.RingTheory.Polynomial.Cyclotomic.Roots

/-!
# Walsh flatness and balanced derivatives for prime-valued functions

This file formalizes the standard implication for a function
`f : G → ZMod p` on a finite abelian group:

* flat complex Walsh magnitude;
* zero autocorrelation at every nonzero shift;
* equal derivative fibres (using the prime cyclotomic minimal polynomial);
* balanced nonzero derivatives.

The Walsh-flat hypothesis below is the usual magnitude-squared condition.  It
does **not** assume that the complex Walsh coefficients themselves are equal.
-/

noncomputable section

open scoped BigOperators ComplexConjugate

namespace WalshBridge

variable {p : ℕ} [hp : Fact p.Prime]
variable {G : Type*} [AddCommGroup G] [Fintype G]

/-- The canonical primitive `p`-th-root phase on `ZMod p`. -/
def phase (a : ZMod p) : ℂ := ZMod.stdAddChar a

/-- The unnormalised complex Walsh transform, indexed by every additive character of `G`. -/
def walsh (f : G → ZMod p) (ψ : AddChar G ℂ) : ℂ :=
  ∑ x : G, phase (f x) * conj (ψ x)

/-- Standard Walsh-flatness: every coefficient has squared magnitude `|G|`. -/
def IsWalshFlat (f : G → ZMod p) : Prop :=
  ∀ ψ : AddChar G ℂ, walsh f ψ * conj (walsh f ψ) = (Fintype.card G : ℂ)

/-- Additive derivative in direction `h`. -/
def derivative (f : G → ZMod p) (h x : G) : ZMod p :=
  f (x + h) - f x

/-- Complex derivative autocorrelation. -/
def autocorrelation (f : G → ZMod p) (h : G) : ℂ :=
  ∑ x : G, phase (derivative f h x)

/-- The cardinality of a derivative fibre, indexed canonically by `Fin p`. -/
def derivativeCount (f : G → ZMod p) (h : G) (j : Fin p) : ℕ :=
  Fintype.card {x : G // derivative f h x = (j.val : ZMod p)}

/-- A derivative is balanced when all its fibres have the same cardinality. -/
def DerivativeBalanced (f : G → ZMod p) (h : G) : Prop :=
  ∀ i j : Fin p, derivativeCount f h i = derivativeCount f h j

@[simp] lemma phase_zero : phase (0 : ZMod p) = 1 := by
  simp [phase]

lemma phase_sub (a b : ZMod p) :
    phase (a - b) = phase a * conj (phase b) := by
  simp [phase, sub_eq_add_neg, AddChar.map_add_eq_mul, AddChar.map_neg_eq_conj]

lemma primitiveRoot_phase_one : IsPrimitiveRoot (phase (1 : ZMod p)) p := by
  have hone :
      phase (1 : ZMod p) = Complex.exp (2 * Real.pi * Complex.I / p) := by
    change ZMod.stdAddChar (1 : ZMod p) = _
    simpa using (ZMod.stdAddChar_coe (N := p) (1 : ℤ))
  rw [hone]
  exact Complex.isPrimitiveRoot_exp p hp.out.ne_zero

lemma phase_natCast (j : ℕ) :
    phase (j : ZMod p) = phase (1 : ZMod p) ^ j := by
  change ZMod.stdAddChar (j : ZMod p) = ZMod.stdAddChar (1 : ZMod p) ^ j
  simpa [nsmul_eq_mul] using
    (AddChar.map_nsmul_eq_pow (ZMod.stdAddChar (N := p)) j (1 : ZMod p))

lemma finEquiv_eq_natCast (j : Fin p) :
    (ZMod.finEquiv p).toEquiv j = (j.val : ZMod p) := by
  cases p with
  | zero => exact (hp.out.ne_zero rfl).elim
  | succ n =>
      apply Fin.ext
      change j.val = (j.val : ZMod (n + 1)).val
      exact (ZMod.val_natCast_of_lt j.isLt).symm

lemma phase_finEquiv (j : Fin p) :
    phase ((ZMod.finEquiv p).toEquiv j) = phase (1 : ZMod p) ^ j.val := by
  rw [finEquiv_eq_natCast, phase_natCast]

/-- The derivative fibres partition the whole domain. -/
lemma sum_derivativeCount (f : G → ZMod p) (h : G) :
    (∑ j : Fin p, derivativeCount f h j) = Fintype.card G := by
  classical
  calc
    (∑ j : Fin p, derivativeCount f h j) =
        ∑ a : ZMod p, Fintype.card {x : G // derivative f h x = a} := by
          rw [← (ZMod.finEquiv p).sum_comp]
          apply Fintype.sum_congr
          intro j
          unfold derivativeCount
          apply Fintype.card_congr
          exact Equiv.subtypeEquivProp (by
            funext x
            rw [finEquiv_eq_natCast])
    _ = Fintype.card (Σ a : ZMod p, {x : G // derivative f h x = a}) := by
          rw [Fintype.card_sigma]
    _ = Fintype.card G :=
          Fintype.card_congr (Equiv.sigmaFiberEquiv (derivative f h))

/-- A balanced derivative has the exact cross-multiplied fibre size used by
the combinatorial depth theorem.  No natural-number division is involved. -/
theorem derivativeCount_mul_eq_card_of_balanced {f : G → ZMod p} {h : G}
    (hbalanced : DerivativeBalanced f h) (j : Fin p) :
    p * derivativeCount f h j = Fintype.card G := by
  calc
    p * derivativeCount f h j =
        ∑ _i : Fin p, derivativeCount f h j := by simp
    _ = ∑ i : Fin p, derivativeCount f h i := by
          apply Fintype.sum_congr
          intro i
          exact hbalanced j i
    _ = Fintype.card G := sum_derivativeCount f h

/-- Grouping the autocorrelation sum by derivative values. -/
lemma autocorrelation_eq_count_sum (f : G → ZMod p) (h : G) :
    autocorrelation f h =
      ∑ j : Fin p, (derivativeCount f h j : ℂ) * phase (1 : ZMod p) ^ j.val := by
  classical
  unfold autocorrelation
  rw [← Fintype.sum_fiberwise' (derivative f h) phase]
  rw [← (ZMod.finEquiv p).sum_comp]
  apply Fintype.sum_congr
  intro j
  rw [phase_finEquiv]
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
  congr 1
  norm_cast
  unfold derivativeCount
  apply Fintype.card_congr
  exact Equiv.subtypeEquivProp (by
    funext x
    rw [finEquiv_eq_natCast])

lemma walsh_energy_expansion (f : G → ZMod p) (ψ : AddChar G ℂ) :
    walsh f ψ * conj (walsh f ψ) =
      ∑ y : G, ∑ x : G,
        (phase (f x) * conj (phase (f y))) * ψ (-x + y) := by
  simp only [walsh, map_sum, map_mul, starRingEnd_self_apply,
    Finset.sum_mul, Finset.mul_sum]
  apply Fintype.sum_congr
  intro y
  apply Fintype.sum_congr
  intro x
  rw [← AddChar.map_neg_eq_conj, AddChar.map_add_eq_mul]
  ring

/-- Finite Wiener--Khinchin identity, proved by full character orthogonality. -/
lemma walsh_autocorrelation_identity (f : G → ZMod p) (h : G) :
    (∑ ψ : AddChar G ℂ,
        (walsh f ψ * conj (walsh f ψ)) * ψ h) =
      (Fintype.card G : ℂ) * autocorrelation f h := by
  classical
  have hcond (x y : G) : -x + y + h = 0 ↔ x = y + h := by
    constructor
    · intro hxy
      calc
        x = x + 0 := (add_zero x).symm
        _ = x + (-x + y + h) := by rw [hxy]
        _ = y + h := by abel
    · intro hxy
      subst x
      abel
  calc
    (∑ ψ : AddChar G ℂ,
        (walsh f ψ * conj (walsh f ψ)) * ψ h) =
        ∑ ψ : AddChar G ℂ, ∑ y : G, ∑ x : G,
          ((phase (f x) * conj (phase (f y))) * ψ (-x + y)) * ψ h := by
            simp_rw [walsh_energy_expansion, Finset.sum_mul]
    _ = ∑ y : G, ∑ x : G, ∑ ψ : AddChar G ℂ,
          ((phase (f x) * conj (phase (f y))) * ψ (-x + y)) * ψ h := by
            rw [Finset.sum_comm]
            apply Fintype.sum_congr
            intro y
            rw [Finset.sum_comm]
    _ = ∑ y : G, ∑ x : G,
          (phase (f x) * conj (phase (f y))) *
            (∑ ψ : AddChar G ℂ, ψ (-x + y + h)) := by
            apply Fintype.sum_congr
            intro y
            apply Fintype.sum_congr
            intro x
            calc
              (∑ ψ : AddChar G ℂ,
                  ((phase (f x) * conj (phase (f y))) * ψ (-x + y)) * ψ h) =
                  ∑ ψ : AddChar G ℂ,
                    (phase (f x) * conj (phase (f y))) * ψ (-x + y + h) := by
                      apply Fintype.sum_congr
                      intro ψ
                      simp only [AddChar.map_add_eq_mul]
                      ring
              _ = (phase (f x) * conj (phase (f y))) *
                    (∑ ψ : AddChar G ℂ, ψ (-x + y + h)) := by
                      rw [Finset.mul_sum]
    _ = ∑ y : G, ∑ x : G,
          (phase (f x) * conj (phase (f y))) *
            (if -x + y + h = 0 then (Fintype.card G : ℂ) else 0) := by
            simp_rw [AddChar.sum_apply_eq_ite]
    _ = ∑ y : G,
          (phase (f (y + h)) * conj (phase (f y))) * (Fintype.card G : ℂ) := by
            simp_rw [hcond]
            simp
    _ = (Fintype.card G : ℂ) * autocorrelation f h := by
            simp [autocorrelation, derivative, phase_sub, Finset.mul_sum, mul_comm]

/-- Walsh flatness forces every nonzero derivative autocorrelation to vanish. -/
theorem autocorrelation_eq_zero_of_isWalshFlat {f : G → ZMod p}
    (hf : IsWalshFlat f) {h : G} (hh : h ≠ 0) :
    autocorrelation f h = 0 := by
  classical
  have hid := walsh_autocorrelation_identity f h
  have hlhs :
      (∑ ψ : AddChar G ℂ,
          (walsh f ψ * conj (walsh f ψ)) * ψ h) = 0 := by
    calc
      (∑ ψ : AddChar G ℂ,
          (walsh f ψ * conj (walsh f ψ)) * ψ h) =
          ∑ ψ : AddChar G ℂ, (Fintype.card G : ℂ) * ψ h := by
            apply Fintype.sum_congr
            intro ψ
            rw [hf ψ]
      _ = (Fintype.card G : ℂ) * (∑ ψ : AddChar G ℂ, ψ h) := by
            rw [Finset.mul_sum]
      _ = 0 := by
            rw [(AddChar.sum_apply_eq_zero_iff_ne_zero).2 hh, mul_zero]
  have hprod : (Fintype.card G : ℂ) * autocorrelation f h = 0 :=
    hid.symm.trans hlhs
  exact (mul_eq_zero.mp hprod).resolve_left
    (Nat.cast_ne_zero.mpr Fintype.card_ne_zero)

/-- Prime cyclotomic rigidity: zero autocorrelation makes all derivative fibres equal. -/
theorem derivativeBalanced_of_autocorrelation_eq_zero {f : G → ZMod p} {h : G}
    (hauto : autocorrelation f h = 0) :
    DerivativeBalanced f h := by
  have hsum :
      ∑ j : Fin p,
          ((derivativeCount f h j : ℤ) : ℂ) * phase (1 : ZMod p) ^ j.val = 0 := by
    simpa [autocorrelation_eq_count_sum f h] using hauto
  have hall :=
    (IsPrimitiveRoot.sum_eq_zero_iff_forall_eq_int hp.out primitiveRoot_phase_one
      (fun j : Fin p ↦ (derivativeCount f h j : ℤ))).mp hsum
  intro i j
  exact Int.ofNat_injective (hall i j)

/-- The requested bridge from standard Walsh flatness to balanced nonzero derivatives. -/
theorem derivativeBalanced_of_isWalshFlat {f : G → ZMod p}
    (hf : IsWalshFlat f) {h : G} (hh : h ≠ 0) :
    DerivativeBalanced f h :=
  derivativeBalanced_of_autocorrelation_eq_zero
    (autocorrelation_eq_zero_of_isWalshFlat hf hh)

end WalshBridge


==> anc/formalization/WalshBridgeAxiomAudit.lean <==
import WalshBridge

/-!
Kernel-dependency audit for the public Walsh-to-balanced-derivative bridge.

This file is deliberately separate from `WalshBridge.lean`: it produces the
kernel dependency report after the main module has compiled.  An acceptable
report may contain Lean/mathlib's standard foundational principles such as
`propext`, `Classical.choice`, and `Quot.sound`; it must not contain a
placeholder principle, a native-reduction trust shortcut, or a project-specific
assumption.
-/

#print axioms WalshBridge.autocorrelation_eq_zero_of_isWalshFlat
#print axioms WalshBridge.derivativeBalanced_of_autocorrelation_eq_zero
#print axioms WalshBridge.derivativeBalanced_of_isWalshFlat
#print axioms WalshBridge.derivativeCount_mul_eq_card_of_balanced


==> anc/formalization/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "81a5d257c8e410db227a6665ed08f64fea08e997",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "lean14five",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/formalization/lakefile.toml <==
name = "bent_partition_depth_paper"
version = "0.1.0"
defaultTargets = ["BentPartitionPaper"]

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.32.0"

[[lean_lib]]
name = "BentPartitionPaper"
roots = [
  "BentPartitionDepth",
  "CoreAxiomAudit",
  "WalshBridge",
  "WalshBridgeAxiomAudit",
  "BentPartitionDepthTheorem",
  "IntegrationAxiomAudit",
  "FinePDFZDB",
  "FinePDFZDBAxiomAudit",
  "StrictDepth",
  "StrictDepthAxiomAudit",
  "CellSizeMoments",
  "CellSizeMomentsAxiomAudit",
  "VectorialRelabel",
  "VectorialRelabelAxiomAudit",
  "Depth6Five",
  "Depth6FiveAxiomAudit",
  "FiveTestMinimality",
  "FiveTestMinimalityAxiomAudit",
  "TransitionMeasurement",
  "TransitionMeasurementAxiomAudit",
  "BentPartitionPaper",
]


==> anc/formalization/lean-toolchain <==
leanprover/lean4:v4.32.0


==> anc/formalization/scope/arxiv_candidate_FINAL_AUDIT_20260828.md <==
# Final Lean audit for the arXiv candidate

Date: 28 August 2026

## Environment and replay

- Lean 4.32.0
- mathlib 4.32.0
- pinned manifest: `../lake-manifest.json`
- replay command from `formalization/`: `lake build`
- replay result: success, 3,382 build jobs

The released project contains exactly:

- 10 substantive manuscript modules;
- 10 dedicated axiom-audit modules;
- 73 `#print axioms` entries across those audits;
- 1 aggregate root, `BentPartitionPaper.lean`.

Every printed declaration depends on a subset of:

```text
propext
Classical.choice
Quot.sound
```

No project-specific axiom, `sorry`, unsafe declaration, or evaluator escape
hatch occurs in the released Lean sources.

## Certified boundaries

- The fine same-label/ZDB count and its arithmetic consequences are
  kernel-checked. The manuscript's reindexing of that count as the PDF
  block-intersection equation is elementary but not a separate Lean theorem.
- The five-row module proves a contradiction from five exact zero-derivative
  equations. The general Walsh bridge that supplies those equations from
  bentness is checked separately; there is no dedicated combined depth-six
  wrapper.
- The even-dimensional exponent bound is checked after a named classical
  cell-size divisibility input.
- The odd-dimensional ternary dimension-and-parameter restriction is cited
  from the literature and is not formalized here.
- The transition-measurement module proves an explicit real blind subspace;
  it does not assert realizability or characterize the complete kernel.

The clean release omits the local `.lake` dependency cache and generated
`.olean` files. Rebuilding from the pinned manifest reproduces them.


==> anc/formalization/scope/consequences_CERTIFIED_SCOPE.md <==
# Lean certificate: fine PDF/ZDB and strict depth

**Date:** 2026-08-28  
**Status:** kernel-certified and root-replayed  
**Environment:** Lean 4.32.0, mathlib 4.32.0

## Certified surface

`FinePDFZDB.lean` proves for every ordinary bent partition and every nonzero
shift `h`:

```text
K * fineZeroDifferenceCount(cell,h) = p^n
fineZeroDifferenceCount(cell,h) = p^n / K.
```

It packages these as an explicit cross-multiplied same-label/ZDB predicate.
The manuscript's identification with the PDF block-intersection equation is
an elementary reindexing and is not separately formalized in this module.
The quotient statement is used only after deriving `K > 0` from primality,
`K=p*m`, and `m>0`.

`StrictDepth.lean` proves:

```text
0 < withinCellCount(cell,h)                         when h != 0
cell is not injective
K < p^n
exists t, 1 <= t and t < n and K = p^t.
```

The strict inequality is not a cardinality guess: a positive same-cell
transition under a nonzero translation gives two distinct points with the
same label; surjectivity plus noninjectivity then gives strict finite-cardinal
comparison.

## Conditional half-dimension boundary

The module separately certifies an arithmetic interface. If an external
classical cell-size theorem supplies

```text
Even n and K divides p^(n/2) * u with Coprime p u,
```

then the certified prime-power depth has exponent `t <= n/2`. The source
calls this input `EvenCellSizeDivisibilityInput`. It is deliberately visible:
the Lean artifact does **not** claim to derive the founding paper's cell-size
formula from `IsOrdinaryBentPartition`.

## Serial compile and root replay

The sources were staged in the pinned project and compiled strictly one at a
time in dependency order. `FinePDFZDB.lean`, its audit, `StrictDepth.lean`,
and its audit all returned exit code zero without warnings. Root independently
replayed the same sequence.

Every public declaration printed by the two audit entry points depends only
on:

```text
[propext, Classical.choice, Quot.sound]
```

No project axiom, `sorryAx`, native evaluator, unsafe declaration, or proof
placeholder occurs.

## SHA-256

```text
89F42D5DF3AC1468592CCD9C7B87A81DA4A3780757EAEAFF1DFCF2B74A11E98B  FinePDFZDB.lean
2C118C57817BFA298B066863E802D9227527F8122319ECAFDE79F58408FC7D58  FinePDFZDBAxiomAudit.lean
FC52D47C7FA8408F0AA987A661B14FE4466CAE0D4B7106C119EA76B0F902EF9D  StrictDepth.lean
855EA332703BC8DBDE15E1524A64DB6CACF15884AD4D5F21817E22E36E34D1F9  StrictDepthAxiomAudit.lean
```


==> anc/formalization/scope/consequences_CellSizeMoments_CERTIFIED_SCOPE.md <==
# Lean certificate: fine-cell second moment and centered sphere

**Date:** 2026-08-28  
**Status:** kernel-certified  
**Environment:** Lean 4.32.0, mathlib 4.32.0

## Certified chain

For an arbitrary label map from a finite additive group, the module builds
explicit equivalences proving

```text
sum_h shiftAgreementCount(cell,h)
  = sum_i fibreSize(cell,i)^2,
sum_i fibreSize(cell,i) = card(domain).
```

The first equivalence sends `(h,x)` to the ordered endpoint pair `(x,x+h)`;
the second decomposes same-cell pairs by their common label. No counting
identity is assumed.

For an ordinary bent partition, the already certified fine-PDF equality makes
every nonzero shift count `mu=p^n/K`, while the zero shift contributes `p^n`.
The module therefore proves

```text
sum_i s_i^2 = p^n + mu * (p^n - 1).
```

It then proves over the integers, avoiding truncated subtraction,

```text
sum_i (s_i - mu)^2 = mu * (K - 1).
```

This is a correctness certificate only. The originality audit classifies the
second moment as classical ZDB theory and the centered sphere as a useful
reformulation.

## Compile and axiom audit

`CellSizeMoments.lean` compiled serially with exit code zero and no output or
warning. Its audit printed:

```text
sum_shiftAgreementCount_eq_sum_fibreSize_sq  [propext, Classical.choice, Quot.sound]
sum_fibreSize_eq_card                         [propext, Classical.choice, Quot.sound]
centered_square_sum_of_moments                [propext, Quot.sound]
fineCellSize_secondMoment                     [propext, Classical.choice, Quot.sound]
fineCellSize_centeredSphere                   [propext, Classical.choice, Quot.sound]
```

No project-specific axiom or proof shortcut occurs.

## SHA-256

```text
118A204E73BCCDAE1A8538E4CF37F24A990989C13464E5E69AF9186FC8B55641  CellSizeMoments.lean
4D2E3315BDFA118A7F594C01D5BA0DD47589BB9D25A6DDB55F75844B132069E7  CellSizeMomentsAxiomAudit.lean
```


==> anc/formalization/scope/consequences_FiveTestMinimality_CERTIFIED_SCOPE.md <==
# Lean certificate: scoped five-test pair-uniform lower bound

**Date:** 2026-08-28  
**Status:** kernel-certified

## Certified statement

`FiveTestMinimality.five_le_card_of_balanced_positive_uniform` proves the
following scoped result.  Let `R` be a finite indexing type and

```lean
tests : R → Fin 6 → Fin 3.
```

Assume that every row is balanced, so each element of `Fin 3` has exactly two
preimages, and that there is a natural number `multiplicity > 0` such that
every unordered pair of distinct elements of `Fin 6` has that equal-colour
multiplicity across the rows.  Then

```lean
5 ≤ Fintype.card R.
```

The formal unordered-pair convention is `i < j`.  The proof first certifies
symmetry of the multiplicity and then performs an exact ordered-pair double
count: each balanced row contributes six ordered distinct agreements, while
the thirty ordered distinct label pairs each contribute at least one.

The indexed-family formulation permits repeated rows and counts them with
their index multiplicity.

## Equality witness

`FiveTestMinimality.fiveColouring_attains_scoped_bound` reuses the five rows
from `Depth6Five.fiveColouring`.  Their existing certified balance and
pair-multiplicity-one facts give

```text
Fintype.card (Fin 5) = 5,
every row is balanced,
every unordered distinct pair has multiplicity 1.
```

Thus the cardinality lower bound is attained.

## Scope boundary

This is an **unweighted, integer-multiplicity, pair-uniform** lower bound.  It
does not certify:

- impossibility of deriving a contradiction from four bent coarsenings by a
  different nonlinear theorem;
- minimality for arbitrary positively weighted families;
- the signed linear-span lower bound;
- the tight-frame/rank lower bound or the Tao `BH(6,3)` interpretation;
- any literature-priority or originality assertion.

Accordingly, the result must not be quoted as an unqualified assertion that
five bent coarsenings are minimal.

## Compile environment and result

The dependency, main source, and audit were compiled locally and strictly one
process at a time, in this order:

```text
Depth6Five.lean
FiveTestMinimality.lean
FiveTestMinimalityAxiomAudit.lean
```

Environment:

- Lean `v4.32.0`;
- mathlib `v4.32.0`;
- pinned project in the adjacent `formalization/` directory.

The successful final compilation of the dependency and main source returned
exit code zero with empty output and no warning.  The audit returned exit code
zero with only the requested `#print axioms` output and no warning.

The audit source is `FiveTestMinimalityAxiomAudit.lean`.

## Exact axiom report

```text
'FiveTestMinimality.familyEqualColourMultiplicity_comm' depends on axioms: [propext, Quot.sound]
'FiveTestMinimality.balanced_row_ordered_distinct_agreement_count' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'FiveTestMinimality.orderedDistinctAgreementTotal_eq_six_mul_card' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'FiveTestMinimality.five_le_card_of_balanced_positive_uniform' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'FiveTestMinimality.fiveColouring_hasPositiveUniformUnorderedMultiplicity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'FiveTestMinimality.fiveColouring_attains_scoped_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
```

These are standard Lean/mathlib foundational axioms.  No project-specific
axiom or assumption occurs.  A final scan of both Lean source files found no
proof placeholder, custom axiom declaration, unsafe declaration, or untrusted
evaluation shortcut.

## SHA-256

```text
5281E2DD5EECB1F70AA7B076B2E23A14BD4C0D32E307FB62F868AD6B5EF4CCC0  Depth6Five.lean
2108B781EA39FEEBE2D40E6C9A3EC4C1D217DFEE8854DDFCAEC27497F8C7A6AA  FiveTestMinimality.lean
F10E6BC93C2BF45BD3EEC07B30A073C7B6C7848D22B6B8C13952FCB518BC40EC  FiveTestMinimalityAxiomAudit.lean
```


==> anc/formalization/scope/consequences_TransitionMeasurement_CERTIFIED_SCOPE.md <==
# Certified scope: transition-measurement obstruction

## Paper claim

Proposition 5.2 states that, for a depth `K >= 3`, all balanced coarse
derivative-value measurements have a common blind subspace inside the real
zero-row/zero-column matrices. The subspace is symmetric, trace zero, and has
dimension `K-1`.

## Lean representation

`TransitionMeasurement.lean` works over real matrices indexed by
`Fin K`. For every zero-sum parameter `d`, it defines

```text
H(d) i j = -(d i + d j) + K * d i * 1_(i=j).
```

Balanced colourings take values in an arbitrary finite additive commutative
group. Balance is expressed exactly as equality of all fibre indicator sums.
The module proves:

- every row and column of `H(d)` sums to zero;
- `H(d)` is symmetric and has trace zero;
- every balanced transition measurement annihilates `H(d)`;
- for `K = n+1 >= 3`, an explicit zero-sum extension gives an injective linear
  map from `Fin n -> ℝ` into these matrices;
- the range of that map has finrank `n = K-1`.

Thus the module directly certifies the real subspace asserted in the
manuscript.

## Deliberate exclusions

- The module does not claim that the displayed subspace is the entire common
  kernel.
- It does not claim that every perturbation matrix is realized by an actual
  bent partition or transition table.
- It does not formalize bibliographic originality.

## Audit

`TransitionMeasurementAxiomAudit.lean` prints the axioms of the substantive
entry points. A successful certification requires compilation under the
pinned Lean/mathlib toolchain and no project-specific axioms, placeholders, or
evaluator escape hatches.


==> anc/formalization/scope/consequences_VectorialRelabel_CERTIFIED_SCOPE.md <==
# Certified Lean scope: vectorial relabelling

**Certification date:** 2026-08-28  
**Toolchain:** Lean 4.32.0 and mathlib 4.32.0  
**Status:** root-replayed, kernel-checked, axiom-audited, and hashed

## Certified theorem chain

For an ordinary prime-valued bent partition, the certified depth theorem
supplies `K = p^t`. The module then constructs a noncanonical set
equivalence

```text
Fin K ≃ (Fin t -> ZMod p).
```

It proves directly that every nonzero linear functional on the transported
label space is surjective and has equal fibres. Combining this with
`K = p*m` proves that the induced `Fin p` colouring is balanced. The original
universal balanced-coarsening hypothesis therefore yields:

```text
every nonzero linear component is Walsh-flat,
every such component has balanced nonzero derivatives,
there exists a surjective vectorially-bent relabelling with
  1 <= t <= n and K = p^t.
```

## Root replay and axiom audit

The main module and its dedicated audit module compiled serially without
warnings in the pinned Lean/mathlib project. Every audited public theorem
depends only on:

```text
[propext, Classical.choice, Quot.sound]
```

The two Lean sources contain no line beginning with `sorry`, `admit`,
`axiom`, or `unsafe`, and no `native_decide` or `Lean.ofReduceBool`.

## Exact boundary and priority

- The equivalence is existential and noncanonical; the original `Fin K` is
  not claimed to carry a natural vector-space structure.
- The proof uses the universal balanced-coarsening hypothesis. Fine ZDB/PDF
  alone is insufficient.
- Only componentwise derivative balance is certified. Full vector-derivative
  uniformity would require a separate Fourier-inversion theorem and is not
  claimed here.
- The relabelling/vectorial-bent interpretation is a classical reformulation.
  The candidate novelty is the unconditional depth theorem that forces the
  label count to be a prime power.

## SHA-256

```text
4D4F833AD4AB0FA04BCFF88E3F3D658E875AC619FA78A1F792D8D99DE57D072E  VectorialRelabel.lean
FE071910D3FD3053961EB04389F2AD773382AB247F64023DAE1725AC1B6400A4  VectorialRelabelAxiomAudit.lean
```


==> anc/formalization/scope/core_CERTIFIED_SCOPE.md <==
# Certified scope of `BentPartitionDepth.lean`

Date: 2026-08-28  
Lean: 4.32.0  
mathlib: 4.32.0

## What is kernel-checked

For finite types `V` and `κ`, integers `p,m` with `1 < p` and
`|κ| = p m`, a label map `cell : V → κ`, and an arbitrary map
`shift : V → V`, assume every balanced coloring `κ → Fin p` has the
cross-multiplied zero-transition count

```text
p * #{v : coloring(cell(v)) = coloring(cell(shift(v)))} = |V|.
```

The checked theorem proves

```text
|κ| * #{v : cell(v) = cell(shift(v))} = |V|,
```

and hence `|κ| ∣ |V|`.

The proof is a finite double count over all balanced colorings.  It uses no
division in `Nat`, and it does not require `shift` to be injective, surjective,
or fixed-point-free.

## What is not claimed here

This module is the purely combinatorial core.  It does not itself define
Walsh bentness or prove the Walsh-flatness-to-balanced-derivative bridge.
Those belong to the separate Walsh bridge module.

## Verification record

The source compiled successfully with the pinned toolchain.  The separate
`CoreAxiomAudit.lean` file also compiled and printed the axioms of every exported
lemma/theorem.  Every item reported exactly:

```text
[propext, Classical.choice, Quot.sound]
```

These are standard Lean/mathlib foundational axioms.  There is no project
axiom and no `sorryAx`.

A source scan over all `.lean` files in this directory found no occurrence of
`sorry`, `admit`, `axiom`, `unsafe`, `native_decide`, or
`Lean.ofReduceBool`.

SHA-256:

```text
BentPartitionDepth.lean
070EE05A82D53C83644D5B0EE62079C39BA2D2DF2FCABDD44DBDDB7748C72B30

CoreAxiomAudit.lean
83A54AB90940638C8D96FD6C55A27D71CDF02575FDEC50135D27FA5517B56468
```


==> anc/formalization/scope/depth6_five_CERTIFIED_SCOPE.md <==
# Lean certificate: five explicit ternary coarsenings at depth six

## Main statement

`Depth6Five.no_depth6_five_on_fin3_vectors` has the signature

```lean
(n : ℕ)
(label : (Fin n → Fin 3) → Fin 6)
(translate : (Fin n → Fin 3) → (Fin n → Fin 3)) :
¬ FiveZeroDerivativeCounts (fun x => label (translate x)) label
```

The hypothesis being refuted contains exactly five equations, one for each
explicit row below:

```text
0 0 1 1 2 2
0 1 0 2 2 1
0 1 2 0 1 2
0 2 2 1 0 1
0 2 1 2 1 0
```

It unfolds to

```lean
∀ r : Fin 5,
  3 * zeroDerivativeCount left right r = Fintype.card V
```

where `zeroDerivativeCount` counts the points whose two coarse labels have
cyclic difference zero.  The source separately proves that this is exactly
the equal-coarse-colour count.  Cross multiplication by three avoids natural
number division and any implicit divisibility premise.

## Finite certificate and proof chain

The source certifies the following facts:

- `colouring0_isBalanced` through `colouring4_isBalanced`: each displayed row
  uses every element of `Fin 3` exactly twice;
- `fiveColouring_isBalanced`: the indexed family consists entirely of balanced
  colourings;
- `equalColourMultiplicity_self`: equal fine labels agree in all five rows;
- `equalColourMultiplicity_of_ne`: distinct fine labels agree in exactly one
  row, equivalently the five induced perfect matchings partition the 15 edges
  of `K₆`;
- `five_colourings_double_count`: if `D` is the same-fine-label count, the sum
  of the five zero-derivative counts is `|V| + 4D`;
- `five_zeroDerivative_total`: the five one-third equations make three times
  that sum equal to `5|V|`;
- `six_mul_sameLabelCount_eq_card`: exact natural-number arithmetic then gives
  `6D = |V|`;
- `no_three_power_fiveZeroDerivativeCounts`: this contradicts the oddness of
  `3^n` when `|V| = 3^n`.

The explicit row-balance and pair-multiplicity facts use kernel `decide` on
small finite propositions.  The source does not use `native_decide` or
`Lean.ofReduceBool`.

## Scope boundary

This artifact proves the five-test finite counting obstruction.  It is
independent of the 90-colouring certificate in `depth6_special` and does not
assume that all balanced coarsenings have balanced derivatives.

It does **not** formalize the Walsh definition of ternary bentness, the bridge
from Walsh flatness to balanced nonzero derivatives, vector addition, the
nonzeroness of a translation direction, surjectivity/nonemptiness of all six
fine labels, the optimality of five tests, the Tao `BH(6,3)` interpretation, or
any literature/originality assertion.  Those are separate interfaces.  Once a
caller supplies the five stated zero-derivative equations for one relevant
translation, this certificate supplies the contradiction.

## Verification status

The main source compiled successfully, without warnings, using:

- Lean `v4.32.0`;
- mathlib `v4.32.0` in the adjacent pinned `formalization/` project.

`Depth6FiveAxiomAudit.lean` then compiled successfully.  Every printed theorem depends
on at most

```text
[propext, Classical.choice, Quot.sound]
```

(`cyclicDifference_eq_zero_iff` needs only `propext`).  No project-specific
assumption or proof placeholder occurs.  A source scan of both Lean files also
found no forbidden evaluator or unsafe declaration.

SHA-256:

```text
Depth6Five.lean
5281E2DD5EECB1F70AA7B076B2E23A14BD4C0D32E307FB62F868AD6B5EF4CCC0

Depth6FiveAxiomAudit.lean
3603BD121907055EF5E2566450E60F7072520919C2B607B096D3D0645372970E
```


==> anc/formalization/scope/integration_CERTIFIED_SCOPE.md <==
# Certified scope of the end-to-end theorem

Date: 2026-08-28  
Lean: 4.32.0  
mathlib: 4.32.0

## Public mathematical statement

For a prime `p`, an ambient group

```text
V p n = Fin n -> ZMod p
```

and a surjective fine-cell label map `cell : V p n -> Fin K`, assume:

```text
K = p * m,
0 < m,
```

and every balanced `Fin K -> Fin p` coarsening is Walsh-flat in the standard
unnormalised complex-character sense formalized by `WalshBridge.IsWalshFlat`.

The kernel-checked path proves:

```text
K * withinCellCount cell h = p ^ n             for every h != 0
K divides p ^ n
exists t, 1 <= t and t <= n and K = p ^ t
```

The `n = 0` edge is not discarded or hidden in the hypotheses.  It is ruled
out inside the theorem: the one-point domain cannot map surjectively onto
`K = p*m >= 2` nonempty cells.

## Dependency path

```text
ordinary bent-partition universal quantifier
  -> WalshBridge.derivativeBalanced_of_isWalshFlat
  -> p * zeroDerivativeCount = card(V)
  -> BentPartitionDepth.sameCellTransitionCount_mul_card_eq
  -> K * withinCellCount = p^n
  -> K divides p^n
  -> K = p^t
```

Neither the desired divisibility nor a fine PDF/ZDB condition occurs in the
input structure.

## Compile and axiom audit

`BentPartitionDepthTheorem.lean` and `IntegrationAxiomAudit.lean` compiled successfully
against the pinned project.  `#print axioms` was run for:

- `balancedCoarsening_derivative_eq_zero_iff`;
- `derivativeCount_zero_eq_sameColorCount`;
- `depth_mul_withinCellCount_eq_spaceCard`;
- `depth_dvd_spaceCard_of_nonzero_direction`;
- `depth_dvd_spaceCard`;
- `depth_eq_prime_pow`.

Every declaration reported exactly:

```text
[propext, Classical.choice, Quot.sound]
```

These are standard Lean/mathlib foundational axioms.  No project-specific
axiom or placeholder is present.  A source scan found no forbidden proof
shortcut.

## SHA-256

```text
51D64352DE263E4C08F9FEB50CC97B6A767FB4C58B398B49B1C189DE781A6DB8  BentPartitionDepthTheorem.lean
0E43C99C94EC3FEBEB2ED3BC3E5EFEB3626C23090DEACF9C7A8FA42AE97AF0D6  IntegrationAxiomAudit.lean
```


==> anc/formalization/scope/walsh_bridge_CERTIFICATION.md <==
# Walsh bridge certification

Date: 2026-08-28  
Lean: 4.32.0 (`8c9756b28d64dab099da31a4c09229a9e6a2ef35`)  
Lake: 5.0.0  
Mathlib: pinned v4.32.0 project cache

## Certified public path

```text
IsWalshFlat
  -> walsh_autocorrelation_identity
  -> autocorrelation_eq_zero_of_isWalshFlat
  -> derivativeBalanced_of_autocorrelation_eq_zero
  -> derivativeBalanced_of_isWalshFlat
```

The auxiliary theorem
`derivativeCount_mul_eq_card_of_balanced` converts equal derivative fibres to
the exact division-free identity `p * fibre_count = |G|` needed by the
combinatorial depth argument.

`WalshBridge.lean` compiled successfully with one Lean worker.  The independent
`WalshBridgeAxiomAudit.lean` run reported, for each of the following four declarations,
exactly `[propext, Classical.choice, Quot.sound]`:

- `autocorrelation_eq_zero_of_isWalshFlat`;
- `derivativeBalanced_of_autocorrelation_eq_zero`;
- `derivativeBalanced_of_isWalshFlat`;
- `derivativeCount_mul_eq_card_of_balanced`.

There is no placeholder/custom axiom or native evaluation shortcut in that
list.  A source scan over all `*.lean` files in this directory found zero
occurrences of `sorry`, `admit`, singular `axiom`, `unsafe`, `native_decide`,
or `Lean.ofReduceBool`.

## Semantic equivalence

For `G = (ZMod p)^n`, every additive character is uniquely

```text
psi_u(x) = exp(2*pi*i*(u dot x)/p)
```

for a frequency `u`.  Therefore the coordinate-free transform in the Lean
file,

```text
sum_x phase(f(x)) * conj(psi_u(x)),
```

is the usual unnormalised p-ary transform

```text
sum_x exp(2*pi*i*(f(x) - u dot x)/p).
```

Changing the sign or conjugation convention only permutes `u` with `-u`, so
it cannot change the flat-magnitude predicate.  The Lean hypothesis is thus a
coordinate-free presentation of ordinary Walsh bentness, not the stronger and
incorrect claim that all complex Walsh coefficients themselves are equal.

The proof retains the explicit finite Wiener--Khinchin expansion.  A shorter
surface proof through an abstract inverse-Fourier API uses the same character
orthogonality but obscures normalisation and conjugation conventions; it does
not shorten the trusted mathematical path.

## SHA-256

```text
C189252C3FABF758D627AFE0A14BC14A53E43E2D2279581B5CB56A4DEFFE68FF  WalshBridge.lean
72A02225E5D3FE7CB6EE1BC81A83B9BCCBDFB4D82A3A662F20CA6463BD869256  WalshBridgeAxiomAudit.lean
```

